Disentangling Flaws in Linux DCTCP

In the process of testing improvements to the Linux DCTCP code in various scenarios, we found different performance problems kept surfacing with no apparent pattern. This report records a systematic sequence of experiments designed to track down the causes of these problems, which were found to be due to a complex tangle of bugs and flaws. The report also provides and evaluates solutions in each case.

==> tcp_dctcp.c <==
// SPDX-License-Identifier: GPL-2.0-or-later
/* DataCenter TCP (DCTCP) congestion control.
 *
 * http://simula.stanford.edu/~alizade/Site/DCTCP.html
 *
 * This is an implementation of DCTCP over Reno, an enhancement to the
 * TCP congestion control algorithm designed for data centers. DCTCP
 * leverages Explicit Congestion Notification (ECN) in the network to
 * provide multi-bit feedback to the end hosts. DCTCP's goal is to meet
 * the following three data center transport requirements:
 *
 *  - High burst tolerance (incast due to partition/aggregate)
 *  - Low latency (short flows, queries)
 *  - High throughput (continuous data updates, large file transfers)
 *    with commodity shallow buffered switches
 *
 * The algorithm is described in detail in the following two papers:
 *
 * 1) Mohammad Alizadeh, Albert Greenberg, David A. Maltz, Jitendra Padhye,
 *    Parveen Patel, Balaji Prabhakar, Sudipta Sengupta, and Murari Sridharan:
 *      "Data Center TCP (DCTCP)", Data Center Networks session
 *      Proc. ACM SIGCOMM, New Delhi, 2010.
 *   http://simula.stanford.edu/~alizade/Site/DCTCP_files/dctcp-final.pdf
 *
 * 2) Mohammad Alizadeh, Adel Javanmard, and Balaji Prabhakar:
 *      "Analysis of DCTCP: Stability, Convergence, and Fairness"
 *      Proc. ACM SIGMETRICS, San Jose, 2011.
 *   http://simula.stanford.edu/~alizade/Site/DCTCP_files/dctcp_analysis-full.pdf
 *
 * Initial prototype from Abdul Kabbani, Masato Yasuda and Mohammad Alizadeh.
 *
 * Authors:
 *
 *	Daniel Borkmann <dborkman@redhat.com>
 *	Florian Westphal <fw@strlen.de>
 *	Glenn Judd <glenn.judd@morganstanley.com>
 */

#include <linux/module.h>
#include <linux/mm.h>
#include <net/tcp.h>
#include <linux/inet_diag.h>
#include "tcp_dctcp.h"

#define DCTCP_MAX_ALPHA	1024U

struct dctcp {
	u32 old_delivered;
	u32 old_delivered_ce;
	u32 prior_rcv_nxt;
	u32 dctcp_alpha;
	u32 next_seq;
	u32 ce_state;
	u32 loss_cwnd;
};

static unsigned int dctcp_shift_g __read_mostly = 4; /* g = 1/2^4 */
module_param(dctcp_shift_g, uint, 0644);
MODULE_PARM_DESC(dctcp_shift_g, "parameter g for updating dctcp_alpha");

static unsigned int dctcp_alpha_on_init __read_mostly = DCTCP_MAX_ALPHA;
module_param(dctcp_alpha_on_init, uint, 0644);
MODULE_PARM_DESC(dctcp_alpha_on_init, "parameter for initial alpha value");

static struct tcp_congestion_ops dctcp_reno;

static void dctcp_reset(const struct tcp_sock *tp, struct dctcp *ca)
{
	ca->next_seq = tp->snd_nxt;

	ca->old_delivered = tp->delivered;
	ca->old_delivered_ce = tp->delivered_ce;
}

static void dctcp_init(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);

	if ((tp->ecn_flags & TCP_ECN_OK) ||
	    (sk->sk_state == TCP_LISTEN ||
	     sk->sk_state == TCP_CLOSE)) {
		struct dctcp *ca = inet_csk_ca(sk);

		ca->prior_rcv_nxt = tp->rcv_nxt;

		ca->dctcp_alpha = min(dctcp_alpha_on_init, DCTCP_MAX_ALPHA);

		ca->loss_cwnd = 0;
		ca->ce_state = 0;

		dctcp_reset(tp, ca);
		return;
	}

	/* No ECN support? Fall back to Reno. Also need to clear
	 * ECT from sk since it is set during 3WHS for DCTCP.
	 */
	inet_csk(sk)->icsk_ca_ops = &dctcp_reno;
	INET_ECN_dontxmit(sk);
}

static u32 dctcp_ssthresh(struct sock *sk)
{
	struct dctcp *ca = inet_csk_ca(sk);
	struct tcp_sock *tp = tcp_sk(sk);

	ca->loss_cwnd = tp->snd_cwnd;
	return max(tp->snd_cwnd - ((tp->snd_cwnd * ca->dctcp_alpha) >> 11U), 2U);
}

static void dctcp_update_alpha(struct sock *sk, u32 flags)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	struct dctcp *ca = inet_csk_ca(sk);

	/* Expired RTT */
	if (!before(tp->snd_una, ca->next_seq)) {
		u32 delivered_ce = tp->delivered_ce - ca->old_delivered_ce;
		u32 alpha = ca->dctcp_alpha;

		/* alpha = (1 - g) * alpha + g * F */

		alpha -= min_not_zero(alpha, alpha >> dctcp_shift_g);
		if (delivered_ce) {
			u32 delivered = tp->delivered - ca->old_delivered;

			/* If dctcp_shift_g == 1, a 32bit value would overflow
			 * after 8 M packets.
			 */
			delivered_ce <<= (10 - dctcp_shift_g);
			delivered_ce /= max(1U, delivered);

			alpha = min(alpha + delivered_ce, DCTCP_MAX_ALPHA);
		}
		/* dctcp_alpha can be read from dctcp_get_info() without
		 * synchro, so we ask compiler to not use dctcp_alpha
		 * as a temporary variable in prior operations.
		 */
		WRITE_ONCE(ca->dctcp_alpha, alpha);
		dctcp_reset(tp, ca);
	}
}

static void dctcp_react_to_loss(struct sock *sk)
{
	struct dctcp *ca = inet_csk_ca(sk);
	struct tcp_sock *tp = tcp_sk(sk);

	ca->loss_cwnd = tp->snd_cwnd;
	tp->snd_ssthresh = max(tp->snd_cwnd >> 1U, 2U);
}

static void dctcp_state(struct sock *sk, u8 new_state)
{
	if (new_state == TCP_CA_Recovery &&
	    new_state != inet_csk(sk)->icsk_ca_state)
		dctcp_react_to_loss(sk);
	/* We handle RTO in dctcp_cwnd_event to ensure that we perform only
	 * one loss-adjustment per RTT.
	 */
}

static void dctcp_cwnd_event(struct sock *sk, enum tcp_ca_event ev)
{
	struct dctcp *ca = inet_csk_ca(sk);

	switch (ev) {
	case CA_EVENT_ECN_IS_CE:
	case CA_EVENT_ECN_NO_CE:
		dctcp_ece_ack_update(sk, ev, &ca->prior_rcv_nxt, &ca->ce_state);
		break;
	case CA_EVENT_LOSS:
		dctcp_react_to_loss(sk);
		break;
	default:
		/* Don't care for the rest. */
		break;
	}
}

static size_t dctcp_get_info(struct sock *sk, u32 ext, int *attr,
			     union tcp_cc_info *info)
{
	const struct dctcp *ca = inet_csk_ca(sk);
	const struct tcp_sock *tp = tcp_sk(sk);

	/* Fill it also in case of VEGASINFO due to req struct limits.
	 * We can still correctly retrieve it later.
	 */
	if (ext & (1 << (INET_DIAG_DCTCPINFO - 1)) ||
	    ext & (1 << (INET_DIAG_VEGASINFO - 1))) {
		memset(&info->dctcp, 0, sizeof(info->dctcp));
		if (inet_csk(sk)->icsk_ca_ops != &dctcp_reno) {
			info->dctcp.dctcp_enabled = 1;
			info->dctcp.dctcp_ce_state = (u16) ca->ce_state;
			info->dctcp.dctcp_alpha = ca->dctcp_alpha;
			info->dctcp.dctcp_ab_ecn = tp->mss_cache *
						   (tp->delivered_ce - ca->old_delivered_ce);
			info->dctcp.dctcp_ab_tot = tp->mss_cache *
						   (tp->delivered - ca->old_delivered);
		}

		*attr = INET_DIAG_DCTCPINFO;
		return sizeof(info->dctcp);
	}
	return 0;
}

static u32 dctcp_cwnd_undo(struct sock *sk)
{
	const struct dctcp *ca = inet_csk_ca(sk);

	return max(tcp_sk(sk)->snd_cwnd, ca->loss_cwnd);
}

static struct tcp_congestion_ops dctcp __read_mostly = {
	.init		= dctcp_init,
	.in_ack_event   = dctcp_update_alpha,
	.cwnd_event	= dctcp_cwnd_event,
	.ssthresh	= dctcp_ssthresh,
	.cong_avoid	= tcp_reno_cong_avoid,
	.undo_cwnd	= dctcp_cwnd_undo,
	.set_state	= dctcp_state,
	.get_info	= dctcp_get_info,
	.flags		= TCP_CONG_NEEDS_ECN,
	.owner		= THIS_MODULE,
	.name		= "dctcp",
};

static struct tcp_congestion_ops dctcp_reno __read_mostly = {
	.ssthresh	= tcp_reno_ssthresh,
	.cong_avoid	= tcp_reno_cong_avoid,
	.undo_cwnd	= tcp_reno_undo_cwnd,
	.get_info	= dctcp_get_info,
	.owner		= THIS_MODULE,
	.name		= "dctcp-reno",
};

static int __init dctcp_register(void)
{
	BUILD_BUG_ON(sizeof(struct dctcp) > ICSK_CA_PRIV_SIZE);
	return tcp_register_congestion_control(&dctcp);
}

static void __exit dctcp_unregister(void)
{
	tcp_unregister_congestion_control(&dctcp);
}

module_init(dctcp_register);
module_exit(dctcp_unregister);

MODULE_AUTHOR("Daniel Borkmann <dborkman@redhat.com>");
MODULE_AUTHOR("Florian Westphal <fw@strlen.de>");
MODULE_AUTHOR("Glenn Judd <glenn.judd@morganstanley.com>");

MODULE_LICENSE("GPL v2");
MODULE_DESCRIPTION("DataCenter TCP (DCTCP)");


==> tcp_input.c <==
// SPDX-License-Identifier: GPL-2.0
/*
 * INET		An implementation of the TCP/IP protocol suite for the LINUX
 *		operating system.  INET is implemented using the  BSD Socket
 *		interface as the means of communication with the user level.
 *
 *		Implementation of the Transmission Control Protocol(TCP).
 *
 * Authors:	Ross Biro
 *		Fred N. van Kempen, <waltje@uWalt.NL.Mugnet.ORG>
 *		Mark Evans, <evansmp@uhura.aston.ac.uk>
 *		Corey Minyard <wf-rch!minyard@relay.EU.net>
 *		Florian La Roche, <flla@stud.uni-sb.de>
 *		Charles Hedrick, <hedrick@klinzhai.rutgers.edu>
 *		Linus Torvalds, <torvalds@cs.helsinki.fi>
 *		Alan Cox, <gw4pts@gw4pts.ampr.org>
 *		Matthew Dillon, <dillon@apollo.west.oic.com>
 *		Arnt Gulbrandsen, <agulbra@nvg.unit.no>
 *		Jorge Cwik, <jorge@laser.satlink.net>
 */

/*
 * Changes:
 *		Pedro Roque	:	Fast Retransmit/Recovery.
 *					Two receive queues.
 *					Retransmit queue handled by TCP.
 *					Better retransmit timer handling.
 *					New congestion avoidance.
 *					Header prediction.
 *					Variable renaming.
 *
 *		Eric		:	Fast Retransmit.
 *		Randy Scott	:	MSS option defines.
 *		Eric Schenk	:	Fixes to slow start algorithm.
 *		Eric Schenk	:	Yet another double ACK bug.
 *		Eric Schenk	:	Delayed ACK bug fixes.
 *		Eric Schenk	:	Floyd style fast retrans war avoidance.
 *		David S. Miller	:	Don't allow zero congestion window.
 *		Eric Schenk	:	Fix retransmitter so that it sends
 *					next packet on ack of previous packet.
 *		Andi Kleen	:	Moved open_request checking here
 *					and process RSTs for open_requests.
 *		Andi Kleen	:	Better prune_queue, and other fixes.
 *		Andrey Savochkin:	Fix RTT measurements in the presence of
 *					timestamps.
 *		Andrey Savochkin:	Check sequence numbers correctly when
 *					removing SACKs due to in sequence incoming
 *					data segments.
 *		Andi Kleen:		Make sure we never ack data there is not
 *					enough room for. Also make this condition
 *					a fatal error if it might still happen.
 *		Andi Kleen:		Add tcp_measure_rcv_mss to make
 *					connections with MSS<min(MTU,ann. MSS)
 *					work without delayed acks.
 *		Andi Kleen:		Process packets with PSH set in the
 *					fast path.
 *		J Hadi Salim:		ECN support
 *	 	Andrei Gurtov,
 *		Pasi Sarolahti,
 *		Panu Kuhlberg:		Experimental audit of TCP (re)transmission
 *					engine. Lots of bugs are found.
 *		Pasi Sarolahti:		F-RTO for dealing with spurious RTOs
 */

#define pr_fmt(fmt) "TCP: " fmt

#include <linux/mm.h>
#include <linux/slab.h>
#include <linux/module.h>
#include <linux/sysctl.h>
#include <linux/kernel.h>
#include <linux/prefetch.h>
#include <net/dst.h>
#include <net/tcp.h>
#include <net/inet_common.h>
#include <linux/ipsec.h>
#include <asm/unaligned.h>
#include <linux/errqueue.h>
#include <trace/events/tcp.h>
#include <linux/jump_label_ratelimit.h>
#include <net/busy_poll.h>

int sysctl_tcp_max_orphans __read_mostly = NR_FILE;

#define FLAG_DATA		0x01 /* Incoming frame contained data.		*/
#define FLAG_WIN_UPDATE		0x02 /* Incoming ACK was a window update.	*/
#define FLAG_DATA_ACKED		0x04 /* This ACK acknowledged new data.		*/
#define FLAG_RETRANS_DATA_ACKED	0x08 /* "" "" some of which was retransmitted.	*/
#define FLAG_SYN_ACKED		0x10 /* This ACK acknowledged SYN.		*/
#define FLAG_DATA_SACKED	0x20 /* New SACK.				*/
#define FLAG_ECE		0x40 /* ECE in this ACK				*/
#define FLAG_LOST_RETRANS	0x80 /* This ACK marks some retransmission lost */
#define FLAG_SLOWPATH		0x100 /* Do not skip RFC checks for window update.*/
#define FLAG_ORIG_SACK_ACKED	0x200 /* Never retransmitted data are (s)acked	*/
#define FLAG_SND_UNA_ADVANCED	0x400 /* Snd_una was changed (!= FLAG_DATA_ACKED) */
#define FLAG_DSACKING_ACK	0x800 /* SACK blocks contained D-SACK info */
#define FLAG_SET_XMIT_TIMER	0x1000 /* Set TLP or RTO timer */
#define FLAG_SACK_RENEGING	0x2000 /* snd_una advanced to a sacked seq */
#define FLAG_UPDATE_TS_RECENT	0x4000 /* tcp_replace_ts_recent() */
#define FLAG_NO_CHALLENGE_ACK	0x8000 /* do not call tcp_send_challenge_ack()	*/
#define FLAG_ACK_MAYBE_DELAYED	0x10000 /* Likely a delayed ACK */

#define FLAG_ACKED		(FLAG_DATA_ACKED|FLAG_SYN_ACKED)
#define FLAG_NOT_DUP		(FLAG_DATA|FLAG_WIN_UPDATE|FLAG_ACKED)
#define FLAG_CA_ALERT		(FLAG_DATA_SACKED|FLAG_ECE|FLAG_DSACKING_ACK)
#define FLAG_FORWARD_PROGRESS	(FLAG_ACKED|FLAG_DATA_SACKED)

#define TCP_REMNANT (TCP_FLAG_FIN|TCP_FLAG_URG|TCP_FLAG_SYN|TCP_FLAG_PSH)
#define TCP_HP_BITS (~(TCP_RESERVED_BITS|TCP_FLAG_PSH))

#define REXMIT_NONE	0 /* no loss recovery to do */
#define REXMIT_LOST	1 /* retransmit packets marked lost */
#define REXMIT_NEW	2 /* FRTO-style transmit of unsent/new packets */

#if IS_ENABLED(CONFIG_TLS_DEVICE)
static DEFINE_STATIC_KEY_DEFERRED_FALSE(clean_acked_data_enabled, HZ);

void clean_acked_data_enable(struct inet_connection_sock *icsk,
			     void (*cad)(struct sock *sk, u32 ack_seq))
{
	icsk->icsk_clean_acked = cad;
	static_branch_deferred_inc(&clean_acked_data_enabled);
}
EXPORT_SYMBOL_GPL(clean_acked_data_enable);

void clean_acked_data_disable(struct inet_connection_sock *icsk)
{
	static_branch_slow_dec_deferred(&clean_acked_data_enabled);
	icsk->icsk_clean_acked = NULL;
}
EXPORT_SYMBOL_GPL(clean_acked_data_disable);

void clean_acked_data_flush(void)
{
	static_key_deferred_flush(&clean_acked_data_enabled);
}
EXPORT_SYMBOL_GPL(clean_acked_data_flush);
#endif

static void tcp_gro_dev_warn(struct sock *sk, const struct sk_buff *skb,
			     unsigned int len)
{
	static bool __once __read_mostly;

	if (!__once) {
		struct net_device *dev;

		__once = true;

		rcu_read_lock();
		dev = dev_get_by_index_rcu(sock_net(sk), skb->skb_iif);
		if (!dev || len >= dev->mtu)
			pr_warn("%s: Driver has suspect GRO implementation, TCP performance may be compromised.\n",
				dev ? dev->name : "Unknown driver");
		rcu_read_unlock();
	}
}

/* Adapt the MSS value used to make delayed ack decision to the
 * real world.
 */
static void tcp_measure_rcv_mss(struct sock *sk, const struct sk_buff *skb)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	const unsigned int lss = icsk->icsk_ack.last_seg_size;
	unsigned int len;

	icsk->icsk_ack.last_seg_size = 0;

	/* skb->len may jitter because of SACKs, even if peer
	 * sends good full-sized frames.
	 */
	len = skb_shinfo(skb)->gso_size ? : skb->len;
	if (len >= icsk->icsk_ack.rcv_mss) {
		icsk->icsk_ack.rcv_mss = min_t(unsigned int, len,
					       tcp_sk(sk)->advmss);
		/* Account for possibly-removed options */
		if (unlikely(len > icsk->icsk_ack.rcv_mss +
				   MAX_TCP_OPTION_SPACE))
			tcp_gro_dev_warn(sk, skb, len);
	} else {
		/* Otherwise, we make more careful check taking into account,
		 * that SACKs block is variable.
		 *
		 * "len" is invariant segment length, including TCP header.
		 */
		len += skb->data - skb_transport_header(skb);
		if (len >= TCP_MSS_DEFAULT + sizeof(struct tcphdr) ||
		    /* If PSH is not set, packet should be
		     * full sized, provided peer TCP is not badly broken.
		     * This observation (if it is correct 8)) allows
		     * to handle super-low mtu links fairly.
		     */
		    (len >= TCP_MIN_MSS + sizeof(struct tcphdr) &&
		     !(tcp_flag_word(tcp_hdr(skb)) & TCP_REMNANT))) {
			/* Subtract also invariant (if peer is RFC compliant),
			 * tcp header plus fixed timestamp option length.
			 * Resulting "len" is MSS free of SACK jitter.
			 */
			len -= tcp_sk(sk)->tcp_header_len;
			icsk->icsk_ack.last_seg_size = len;
			if (len == lss) {
				icsk->icsk_ack.rcv_mss = len;
				return;
			}
		}
		if (icsk->icsk_ack.pending & ICSK_ACK_PUSHED)
			icsk->icsk_ack.pending |= ICSK_ACK_PUSHED2;
		icsk->icsk_ack.pending |= ICSK_ACK_PUSHED;
	}
}

static void tcp_incr_quickack(struct sock *sk, unsigned int max_quickacks)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	unsigned int quickacks = tcp_sk(sk)->rcv_wnd / (2 * icsk->icsk_ack.rcv_mss);

	if (quickacks == 0)
		quickacks = 2;
	quickacks = min(quickacks, max_quickacks);
	if (quickacks > icsk->icsk_ack.quick)
		icsk->icsk_ack.quick = quickacks;
}

void tcp_enter_quickack_mode(struct sock *sk, unsigned int max_quickacks)
{
	struct inet_connection_sock *icsk = inet_csk(sk);

	tcp_incr_quickack(sk, max_quickacks);
	inet_csk_exit_pingpong_mode(sk);
	icsk->icsk_ack.ato = TCP_ATO_MIN;
}
EXPORT_SYMBOL(tcp_enter_quickack_mode);

/* Send ACKs quickly, if "quick" count is not exhausted
 * and the session is not interactive.
 */

static bool tcp_in_quickack_mode(struct sock *sk)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);
	const struct dst_entry *dst = __sk_dst_get(sk);

	return (dst && dst_metric(dst, RTAX_QUICKACK)) ||
		(icsk->icsk_ack.quick && !inet_csk_in_pingpong_mode(sk));
}

static void tcp_ecn_queue_cwr(struct tcp_sock *tp)
{
	if (tp->ecn_flags & TCP_ECN_OK)
		tp->ecn_flags |= TCP_ECN_QUEUE_CWR;
}

static void tcp_ecn_accept_cwr(struct sock *sk, const struct sk_buff *skb)
{
	if (tcp_hdr(skb)->cwr) {
		tcp_sk(sk)->ecn_flags &= ~TCP_ECN_DEMAND_CWR;

		/* If the sender is telling us it has entered CWR, then its
		 * cwnd may be very low (even just 1 packet), so we should ACK
		 * immediately.
		 */
		if (TCP_SKB_CB(skb)->seq != TCP_SKB_CB(skb)->end_seq)
			inet_csk(sk)->icsk_ack.pending |= ICSK_ACK_NOW;
	}
}

static void tcp_ecn_withdraw_cwr(struct tcp_sock *tp)
{
	tp->ecn_flags &= ~TCP_ECN_QUEUE_CWR;
}

static void __tcp_ecn_check_ce(struct sock *sk, const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);

	switch (TCP_SKB_CB(skb)->ip_dsfield & INET_ECN_MASK) {
	case INET_ECN_NOT_ECT:
		/* Funny extension: if ECT is not set on a segment,
		 * and we already seen ECT on a previous segment,
		 * it is probably a retransmit.
		 */
		if (tp->ecn_flags & TCP_ECN_SEEN)
			tcp_enter_quickack_mode(sk, 2);
		break;
	case INET_ECN_CE:
		if (tcp_ca_needs_ecn(sk))
			tcp_ca_event(sk, CA_EVENT_ECN_IS_CE);

		if (!(tp->ecn_flags & TCP_ECN_DEMAND_CWR)) {
			/* Better not delay acks, sender can have a very low cwnd */
			tcp_enter_quickack_mode(sk, 2);
			tp->ecn_flags |= TCP_ECN_DEMAND_CWR;
		}
		tp->ecn_flags |= TCP_ECN_SEEN;
		break;
	default:
		if (tcp_ca_needs_ecn(sk))
			tcp_ca_event(sk, CA_EVENT_ECN_NO_CE);
		tp->ecn_flags |= TCP_ECN_SEEN;
		break;
	}
}

static void tcp_ecn_check_ce(struct sock *sk, const struct sk_buff *skb)
{
	if (tcp_sk(sk)->ecn_flags & TCP_ECN_OK)
		__tcp_ecn_check_ce(sk, skb);
}

static void tcp_ecn_rcv_synack(struct tcp_sock *tp, const struct tcphdr *th)
{
	if ((tp->ecn_flags & TCP_ECN_OK) && (!th->ece || th->cwr))
		tp->ecn_flags &= ~TCP_ECN_OK;
}

static void tcp_ecn_rcv_syn(struct tcp_sock *tp, const struct tcphdr *th)
{
	if ((tp->ecn_flags & TCP_ECN_OK) && (!th->ece || !th->cwr))
		tp->ecn_flags &= ~TCP_ECN_OK;
}

static bool tcp_ecn_rcv_ecn_echo(const struct tcp_sock *tp, const struct tcphdr *th)
{
	if (th->ece && !th->syn && (tp->ecn_flags & TCP_ECN_OK))
		return true;
	return false;
}

/* Buffer size and advertised window tuning.
 *
 * 1. Tuning sk->sk_sndbuf, when connection enters established state.
 */

static void tcp_sndbuf_expand(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	const struct tcp_congestion_ops *ca_ops = inet_csk(sk)->icsk_ca_ops;
	int sndmem, per_mss;
	u32 nr_segs;

	/* Worst case is non GSO/TSO : each frame consumes one skb
	 * and skb->head is kmalloced using power of two area of memory
	 */
	per_mss = max_t(u32, tp->rx_opt.mss_clamp, tp->mss_cache) +
		  MAX_TCP_HEADER +
		  SKB_DATA_ALIGN(sizeof(struct skb_shared_info));

	per_mss = roundup_pow_of_two(per_mss) +
		  SKB_DATA_ALIGN(sizeof(struct sk_buff));

	nr_segs = max_t(u32, TCP_INIT_CWND, tp->snd_cwnd);
	nr_segs = max_t(u32, nr_segs, tp->reordering + 1);

	/* Fast Recovery (RFC 5681 3.2) :
	 * Cubic needs 1.7 factor, rounded to 2 to include
	 * extra cushion (application might react slowly to EPOLLOUT)
	 */
	sndmem = ca_ops->sndbuf_expand ? ca_ops->sndbuf_expand(sk) : 2;
	sndmem *= nr_segs * per_mss;

	if (sk->sk_sndbuf < sndmem)
		WRITE_ONCE(sk->sk_sndbuf,
			   min(sndmem, sock_net(sk)->ipv4.sysctl_tcp_wmem[2]));
}

/* 2. Tuning advertised window (window_clamp, rcv_ssthresh)
 *
 * All tcp_full_space() is split to two parts: "network" buffer, allocated
 * forward and advertised in receiver window (tp->rcv_wnd) and
 * "application buffer", required to isolate scheduling/application
 * latencies from network.
 * window_clamp is maximal advertised window. It can be less than
 * tcp_full_space(), in this case tcp_full_space() - window_clamp
 * is reserved for "application" buffer. The less window_clamp is
 * the smoother our behaviour from viewpoint of network, but the lower
 * throughput and the higher sensitivity of the connection to losses. 8)
 *
 * rcv_ssthresh is more strict window_clamp used at "slow start"
 * phase to predict further behaviour of this connection.
 * It is used for two goals:
 * - to enforce header prediction at sender, even when application
 *   requires some significant "application buffer". It is check #1.
 * - to prevent pruning of receive queue because of misprediction
 *   of receiver window. Check #2.
 *
 * The scheme does not work when sender sends good segments opening
 * window and then starts to feed us spaghetti. But it should work
 * in common situations. Otherwise, we have to rely on queue collapsing.
 */

/* Slow part of check#2. */
static int __tcp_grow_window(const struct sock *sk, const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	/* Optimize this! */
	int truesize = tcp_win_from_space(sk, skb->truesize) >> 1;
	int window = tcp_win_from_space(sk, sock_net(sk)->ipv4.sysctl_tcp_rmem[2]) >> 1;

	while (tp->rcv_ssthresh <= window) {
		if (truesize <= skb->len)
			return 2 * inet_csk(sk)->icsk_ack.rcv_mss;

		truesize >>= 1;
		window >>= 1;
	}
	return 0;
}

static void tcp_grow_window(struct sock *sk, const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	int room;

	room = min_t(int, tp->window_clamp, tcp_space(sk)) - tp->rcv_ssthresh;

	/* Check #1 */
	if (room > 0 && !tcp_under_memory_pressure(sk)) {
		int incr;

		/* Check #2. Increase window, if skb with such overhead
		 * will fit to rcvbuf in future.
		 */
		if (tcp_win_from_space(sk, skb->truesize) <= skb->len)
			incr = 2 * tp->advmss;
		else
			incr = __tcp_grow_window(sk, skb);

		if (incr) {
			incr = max_t(int, incr, 2 * skb->len);
			tp->rcv_ssthresh += min(room, incr);
			inet_csk(sk)->icsk_ack.quick |= 1;
		}
	}
}

/* 3. Try to fixup all. It is made immediately after connection enters
 *    established state.
 */
void tcp_init_buffer_space(struct sock *sk)
{
	int tcp_app_win = sock_net(sk)->ipv4.sysctl_tcp_app_win;
	struct tcp_sock *tp = tcp_sk(sk);
	int maxwin;

	if (!(sk->sk_userlocks & SOCK_SNDBUF_LOCK))
		tcp_sndbuf_expand(sk);

	tp->rcvq_space.space = min_t(u32, tp->rcv_wnd, TCP_INIT_CWND * tp->advmss);
	tcp_mstamp_refresh(tp);
	tp->rcvq_space.time = tp->tcp_mstamp;
	tp->rcvq_space.seq = tp->copied_seq;

	maxwin = tcp_full_space(sk);

	if (tp->window_clamp >= maxwin) {
		tp->window_clamp = maxwin;

		if (tcp_app_win && maxwin > 4 * tp->advmss)
			tp->window_clamp = max(maxwin -
					       (maxwin >> tcp_app_win),
					       4 * tp->advmss);
	}

	/* Force reservation of one segment. */
	if (tcp_app_win &&
	    tp->window_clamp > 2 * tp->advmss &&
	    tp->window_clamp + tp->advmss > maxwin)
		tp->window_clamp = max(2 * tp->advmss, maxwin - tp->advmss);

	tp->rcv_ssthresh = min(tp->rcv_ssthresh, tp->window_clamp);
	tp->snd_cwnd_stamp = tcp_jiffies32;
}

/* 4. Recalculate window clamp after socket hit its memory bounds. */
static void tcp_clamp_window(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct net *net = sock_net(sk);

	icsk->icsk_ack.quick = 0;

	if (sk->sk_rcvbuf < net->ipv4.sysctl_tcp_rmem[2] &&
	    !(sk->sk_userlocks & SOCK_RCVBUF_LOCK) &&
	    !tcp_under_memory_pressure(sk) &&
	    sk_memory_allocated(sk) < sk_prot_mem_limits(sk, 0)) {
		WRITE_ONCE(sk->sk_rcvbuf,
			   min(atomic_read(&sk->sk_rmem_alloc),
			       net->ipv4.sysctl_tcp_rmem[2]));
	}
	if (atomic_read(&sk->sk_rmem_alloc) > sk->sk_rcvbuf)
		tp->rcv_ssthresh = min(tp->window_clamp, 2U * tp->advmss);
}

/* Initialize RCV_MSS value.
 * RCV_MSS is an our guess about MSS used by the peer.
 * We haven't any direct information about the MSS.
 * It's better to underestimate the RCV_MSS rather than overestimate.
 * Overestimations make us ACKing less frequently than needed.
 * Underestimations are more easy to detect and fix by tcp_measure_rcv_mss().
 */
void tcp_initialize_rcv_mss(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	unsigned int hint = min_t(unsigned int, tp->advmss, tp->mss_cache);

	hint = min(hint, tp->rcv_wnd / 2);
	hint = min(hint, TCP_MSS_DEFAULT);
	hint = max(hint, TCP_MIN_MSS);

	inet_csk(sk)->icsk_ack.rcv_mss = hint;
}
EXPORT_SYMBOL(tcp_initialize_rcv_mss);

/* Receiver "autotuning" code.
 *
 * The algorithm for RTT estimation w/o timestamps is based on
 * Dynamic Right-Sizing (DRS) by Wu Feng and Mike Fisk of LANL.
 * <http://public.lanl.gov/radiant/pubs.html#DRS>
 *
 * More detail on this code can be found at
 * <http://staff.psc.edu/jheffner/>,
 * though this reference is out of date.  A new paper
 * is pending.
 */
static void tcp_rcv_rtt_update(struct tcp_sock *tp, u32 sample, int win_dep)
{
	u32 new_sample = tp->rcv_rtt_est.rtt_us;
	long m = sample;

	if (new_sample != 0) {
		/* If we sample in larger samples in the non-timestamp
		 * case, we could grossly overestimate the RTT especially
		 * with chatty applications or bulk transfer apps which
		 * are stalled on filesystem I/O.
		 *
		 * Also, since we are only going for a minimum in the
		 * non-timestamp case, we do not smooth things out
		 * else with timestamps disabled convergence takes too
		 * long.
		 */
		if (!win_dep) {
			m -= (new_sample >> 3);
			new_sample += m;
		} else {
			m <<= 3;
			if (m < new_sample)
				new_sample = m;
		}
	} else {
		/* No previous measure. */
		new_sample = m << 3;
	}

	tp->rcv_rtt_est.rtt_us = new_sample;
}

static inline void tcp_rcv_rtt_measure(struct tcp_sock *tp)
{
	u32 delta_us;

	if (tp->rcv_rtt_est.time == 0)
		goto new_measure;
	if (before(tp->rcv_nxt, tp->rcv_rtt_est.seq))
		return;
	delta_us = tcp_stamp_us_delta(tp->tcp_mstamp, tp->rcv_rtt_est.time);
	if (!delta_us)
		delta_us = 1;
	tcp_rcv_rtt_update(tp, delta_us, 1);

new_measure:
	tp->rcv_rtt_est.seq = tp->rcv_nxt + tp->rcv_wnd;
	tp->rcv_rtt_est.time = tp->tcp_mstamp;
}

static inline void tcp_rcv_rtt_measure_ts(struct sock *sk,
					  const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tp->rx_opt.rcv_tsecr == tp->rcv_rtt_last_tsecr)
		return;
	tp->rcv_rtt_last_tsecr = tp->rx_opt.rcv_tsecr;

	if (TCP_SKB_CB(skb)->end_seq -
	    TCP_SKB_CB(skb)->seq >= inet_csk(sk)->icsk_ack.rcv_mss) {
		u32 delta = tcp_time_stamp(tp) - tp->rx_opt.rcv_tsecr;
		u32 delta_us;

		if (likely(delta < INT_MAX / (USEC_PER_SEC / TCP_TS_HZ))) {
			if (!delta)
				delta = 1;
			delta_us = delta * (USEC_PER_SEC / TCP_TS_HZ);
			tcp_rcv_rtt_update(tp, delta_us, 0);
		}
	}
}

/*
 * This function should be called every time data is copied to user space.
 * It calculates the appropriate TCP receive buffer space.
 */
void tcp_rcv_space_adjust(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 copied;
	int time;

	trace_tcp_rcv_space_adjust(sk);

	tcp_mstamp_refresh(tp);
	time = tcp_stamp_us_delta(tp->tcp_mstamp, tp->rcvq_space.time);
	if (time < (tp->rcv_rtt_est.rtt_us >> 3) || tp->rcv_rtt_est.rtt_us == 0)
		return;

	/* Number of bytes copied to user in last RTT */
	copied = tp->copied_seq - tp->rcvq_space.seq;
	if (copied <= tp->rcvq_space.space)
		goto new_measure;

	/* A bit of theory :
	 * copied = bytes received in previous RTT, our base window
	 * To cope with packet losses, we need a 2x factor
	 * To cope with slow start, and sender growing its cwin by 100 %
	 * every RTT, we need a 4x factor, because the ACK we are sending
	 * now is for the next RTT, not the current one :
	 * <prev RTT . ><current RTT .. ><next RTT .... >
	 */

	if (sock_net(sk)->ipv4.sysctl_tcp_moderate_rcvbuf &&
	    !(sk->sk_userlocks & SOCK_RCVBUF_LOCK)) {
		int rcvmem, rcvbuf;
		u64 rcvwin, grow;

		/* minimal window to cope with packet losses, assuming
		 * steady state. Add some cushion because of small variations.
		 */
		rcvwin = ((u64)copied << 1) + 16 * tp->advmss;

		/* Accommodate for sender rate increase (eg. slow start) */
		grow = rcvwin * (copied - tp->rcvq_space.space);
		do_div(grow, tp->rcvq_space.space);
		rcvwin += (grow << 1);

		rcvmem = SKB_TRUESIZE(tp->advmss + MAX_TCP_HEADER);
		while (tcp_win_from_space(sk, rcvmem) < tp->advmss)
			rcvmem += 128;

		do_div(rcvwin, tp->advmss);
		rcvbuf = min_t(u64, rcvwin * rcvmem,
			       sock_net(sk)->ipv4.sysctl_tcp_rmem[2]);
		if (rcvbuf > sk->sk_rcvbuf) {
			WRITE_ONCE(sk->sk_rcvbuf, rcvbuf);

			/* Make the window clamp follow along.  */
			tp->window_clamp = tcp_win_from_space(sk, rcvbuf);
		}
	}
	tp->rcvq_space.space = copied;

new_measure:
	tp->rcvq_space.seq = tp->copied_seq;
	tp->rcvq_space.time = tp->tcp_mstamp;
}

/* There is something which you must keep in mind when you analyze the
 * behavior of the tp->ato delayed ack timeout interval.  When a
 * connection starts up, we want to ack as quickly as possible.  The
 * problem is that "good" TCP's do slow start at the beginning of data
 * transmission.  The means that until we send the first few ACK's the
 * sender will sit on his end and only queue most of his data, because
 * he can only send snd_cwnd unacked packets at any given time.  For
 * each ACK we send, he increments snd_cwnd and transmits more of his
 * queue.  -DaveM
 */
static void tcp_event_data_recv(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_connection_sock *icsk = inet_csk(sk);
	u32 now;

	inet_csk_schedule_ack(sk);

	tcp_measure_rcv_mss(sk, skb);

	tcp_rcv_rtt_measure(tp);

	now = tcp_jiffies32;

	if (!icsk->icsk_ack.ato) {
		/* The _first_ data packet received, initialize
		 * delayed ACK engine.
		 */
		tcp_incr_quickack(sk, TCP_MAX_QUICKACKS);
		icsk->icsk_ack.ato = TCP_ATO_MIN;
	} else {
		int m = now - icsk->icsk_ack.lrcvtime;

		if (m <= TCP_ATO_MIN / 2) {
			/* The fastest case is the first. */
			icsk->icsk_ack.ato = (icsk->icsk_ack.ato >> 1) + TCP_ATO_MIN / 2;
		} else if (m < icsk->icsk_ack.ato) {
			icsk->icsk_ack.ato = (icsk->icsk_ack.ato >> 1) + m;
			if (icsk->icsk_ack.ato > icsk->icsk_rto)
				icsk->icsk_ack.ato = icsk->icsk_rto;
		} else if (m > icsk->icsk_rto) {
			/* Too long gap. Apparently sender failed to
			 * restart window, so that we send ACKs quickly.
			 */
			tcp_incr_quickack(sk, TCP_MAX_QUICKACKS);
			sk_mem_reclaim(sk);
		}
	}
	icsk->icsk_ack.lrcvtime = now;

	tcp_ecn_check_ce(sk, skb);

	if (skb->len >= 128)
		tcp_grow_window(sk, skb);
}

/* Called to compute a smoothed rtt estimate. The data fed to this
 * routine either comes from timestamps, or from segments that were
 * known _not_ to have been retransmitted [see Karn/Partridge
 * Proceedings SIGCOMM 87]. The algorithm is from the SIGCOMM 88
 * piece by Van Jacobson.
 * NOTE: the next three routines used to be one big routine.
 * To save cycles in the RFC 1323 implementation it was better to break
 * it up into three procedures. -- erics
 */
static void tcp_rtt_estimator(struct sock *sk, long mrtt_us)
{
	struct tcp_sock *tp = tcp_sk(sk);
	long m = mrtt_us; /* RTT */
	u32 srtt = tp->srtt_us;

	/*	The following amusing code comes from Jacobson's
	 *	article in SIGCOMM '88.  Note that rtt and mdev
	 *	are scaled versions of rtt and mean deviation.
	 *	This is designed to be as fast as possible
	 *	m stands for "measurement".
	 *
	 *	On a 1990 paper the rto value is changed to:
	 *	RTO = rtt + 4 * mdev
	 *
	 * Funny. This algorithm seems to be very broken.
	 * These formulae increase RTO, when it should be decreased, increase
	 * too slowly, when it should be increased quickly, decrease too quickly
	 * etc. I guess in BSD RTO takes ONE value, so that it is absolutely
	 * does not matter how to _calculate_ it. Seems, it was trap
	 * that VJ failed to avoid. 8)
	 */
	if (srtt != 0) {
		m -= (srtt >> 3);	/* m is now error in rtt est */
		srtt += m;		/* rtt = 7/8 rtt + 1/8 new */
		if (m < 0) {
			m = -m;		/* m is now abs(error) */
			m -= (tp->mdev_us >> 2);   /* similar update on mdev */
			/* This is similar to one of Eifel findings.
			 * Eifel blocks mdev updates when rtt decreases.
			 * This solution is a bit different: we use finer gain
			 * for mdev in this case (alpha*beta).
			 * Like Eifel it also prevents growth of rto,
			 * but also it limits too fast rto decreases,
			 * happening in pure Eifel.
			 */
			if (m > 0)
				m >>= 3;
		} else {
			m -= (tp->mdev_us >> 2);   /* similar update on mdev */
		}
		tp->mdev_us += m;		/* mdev = 3/4 mdev + 1/4 new */
		if (tp->mdev_us > tp->mdev_max_us) {
			tp->mdev_max_us = tp->mdev_us;
			if (tp->mdev_max_us > tp->rttvar_us)
				tp->rttvar_us = tp->mdev_max_us;
		}
		if (after(tp->snd_una, tp->rtt_seq)) {
			if (tp->mdev_max_us < tp->rttvar_us)
				tp->rttvar_us -= (tp->rttvar_us - tp->mdev_max_us) >> 2;
			tp->rtt_seq = tp->snd_nxt;
			tp->mdev_max_us = tcp_rto_min_us(sk);

			tcp_bpf_rtt(sk);
		}
	} else {
		/* no previous measure. */
		srtt = m << 3;		/* take the measured time to be rtt */
		tp->mdev_us = m << 1;	/* make sure rto = 3*rtt */
		tp->rttvar_us = max(tp->mdev_us, tcp_rto_min_us(sk));
		tp->mdev_max_us = tp->rttvar_us;
		tp->rtt_seq = tp->snd_nxt;

		tcp_bpf_rtt(sk);
	}
	tp->srtt_us = max(1U, srtt);
}

static void tcp_update_pacing_rate(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	u64 rate;

	/* set sk_pacing_rate to 200 % of current rate (mss * cwnd / srtt) */
	rate = (u64)tp->mss_cache * ((USEC_PER_SEC / 100) << 3);

	/* current rate is (cwnd * mss) / srtt
	 * In Slow Start [1], set sk_pacing_rate to 200 % the current rate.
	 * In Congestion Avoidance phase, set it to 120 % the current rate.
	 *
	 * [1] : Normal Slow Start condition is (tp->snd_cwnd < tp->snd_ssthresh)
	 *	 If snd_cwnd >= (tp->snd_ssthresh / 2), we are approaching
	 *	 end of slow start and should slow down.
	 */
	if (tp->snd_cwnd < tp->snd_ssthresh / 2)
		rate *= sock_net(sk)->ipv4.sysctl_tcp_pacing_ss_ratio;
	else
		rate *= sock_net(sk)->ipv4.sysctl_tcp_pacing_ca_ratio;

	rate *= max(tp->snd_cwnd, tp->packets_out);

	if (likely(tp->srtt_us))
		do_div(rate, tp->srtt_us);

	/* WRITE_ONCE() is needed because sch_fq fetches sk_pacing_rate
	 * without any lock. We want to make sure compiler wont store
	 * intermediate values in this location.
	 */
	WRITE_ONCE(sk->sk_pacing_rate, min_t(u64, rate,
					     sk->sk_max_pacing_rate));
}

/* Calculate rto without backoff.  This is the second half of Van Jacobson's
 * routine referred to above.
 */
static void tcp_set_rto(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	/* Old crap is replaced with new one. 8)
	 *
	 * More seriously:
	 * 1. If rtt variance happened to be less 50msec, it is hallucination.
	 *    It cannot be less due to utterly erratic ACK generation made
	 *    at least by solaris and freebsd. "Erratic ACKs" has _nothing_
	 *    to do with delayed acks, because at cwnd>2 true delack timeout
	 *    is invisible. Actually, Linux-2.4 also generates erratic
	 *    ACKs in some circumstances.
	 */
	inet_csk(sk)->icsk_rto = __tcp_set_rto(tp);

	/* 2. Fixups made earlier cannot be right.
	 *    If we do not estimate RTO correctly without them,
	 *    all the algo is pure shit and should be replaced
	 *    with correct one. It is exactly, which we pretend to do.
	 */

	/* NOTE: clamping at TCP_RTO_MIN is not required, current algo
	 * guarantees that rto is higher.
	 */
	tcp_bound_rto(sk);
}

__u32 tcp_init_cwnd(const struct tcp_sock *tp, const struct dst_entry *dst)
{
	__u32 cwnd = (dst ? dst_metric(dst, RTAX_INITCWND) : 0);

	if (!cwnd)
		cwnd = TCP_INIT_CWND;
	return min_t(__u32, cwnd, tp->snd_cwnd_clamp);
}

/* Take a notice that peer is sending D-SACKs */
static void tcp_dsack_seen(struct tcp_sock *tp)
{
	tp->rx_opt.sack_ok |= TCP_DSACK_SEEN;
	tp->rack.dsack_seen = 1;
	tp->dsack_dups++;
}

/* It's reordering when higher sequence was delivered (i.e. sacked) before
 * some lower never-retransmitted sequence ("low_seq"). The maximum reordering
 * distance is approximated in full-mss packet distance ("reordering").
 */
static void tcp_check_sack_reordering(struct sock *sk, const u32 low_seq,
				      const int ts)
{
	struct tcp_sock *tp = tcp_sk(sk);
	const u32 mss = tp->mss_cache;
	u32 fack, metric;

	fack = tcp_highest_sack_seq(tp);
	if (!before(low_seq, fack))
		return;

	metric = fack - low_seq;
	if ((metric > tp->reordering * mss) && mss) {
#if FASTRETRANS_DEBUG > 1
		pr_debug("Disorder%d %d %u f%u s%u rr%d\n",
			 tp->rx_opt.sack_ok, inet_csk(sk)->icsk_ca_state,
			 tp->reordering,
			 0,
			 tp->sacked_out,
			 tp->undo_marker ? tp->undo_retrans : 0);
#endif
		tp->reordering = min_t(u32, (metric + mss - 1) / mss,
				       sock_net(sk)->ipv4.sysctl_tcp_max_reordering);
	}

	/* This exciting event is worth to be remembered. 8) */
	tp->reord_seen++;
	NET_INC_STATS(sock_net(sk),
		      ts ? LINUX_MIB_TCPTSREORDER : LINUX_MIB_TCPSACKREORDER);
}

/* This must be called before lost_out is incremented */
static void tcp_verify_retransmit_hint(struct tcp_sock *tp, struct sk_buff *skb)
{
	if ((!tp->retransmit_skb_hint && tp->retrans_out >= tp->lost_out) ||
	    (tp->retransmit_skb_hint &&
	     before(TCP_SKB_CB(skb)->seq,
		    TCP_SKB_CB(tp->retransmit_skb_hint)->seq)))
		tp->retransmit_skb_hint = skb;
}

/* Sum the number of packets on the wire we have marked as lost.
 * There are two cases we care about here:
 * a) Packet hasn't been marked lost (nor retransmitted),
 *    and this is the first loss.
 * b) Packet has been marked both lost and retransmitted,
 *    and this means we think it was lost again.
 */
static void tcp_sum_lost(struct tcp_sock *tp, struct sk_buff *skb)
{
	__u8 sacked = TCP_SKB_CB(skb)->sacked;

	if (!(sacked & TCPCB_LOST) ||
	    ((sacked & TCPCB_LOST) && (sacked & TCPCB_SACKED_RETRANS)))
		tp->lost += tcp_skb_pcount(skb);
}

static void tcp_skb_mark_lost(struct tcp_sock *tp, struct sk_buff *skb)
{
	if (!(TCP_SKB_CB(skb)->sacked & (TCPCB_LOST|TCPCB_SACKED_ACKED))) {
		tcp_verify_retransmit_hint(tp, skb);

		tp->lost_out += tcp_skb_pcount(skb);
		tcp_sum_lost(tp, skb);
		TCP_SKB_CB(skb)->sacked |= TCPCB_LOST;
	}
}

void tcp_skb_mark_lost_uncond_verify(struct tcp_sock *tp, struct sk_buff *skb)
{
	tcp_verify_retransmit_hint(tp, skb);

	tcp_sum_lost(tp, skb);
	if (!(TCP_SKB_CB(skb)->sacked & (TCPCB_LOST|TCPCB_SACKED_ACKED))) {
		tp->lost_out += tcp_skb_pcount(skb);
		TCP_SKB_CB(skb)->sacked |= TCPCB_LOST;
	}
}

/* This procedure tags the retransmission queue when SACKs arrive.
 *
 * We have three tag bits: SACKED(S), RETRANS(R) and LOST(L).
 * Packets in queue with these bits set are counted in variables
 * sacked_out, retrans_out and lost_out, correspondingly.
 *
 * Valid combinations are:
 * Tag  InFlight	Description
 * 0	1		- orig segment is in flight.
 * S	0		- nothing flies, orig reached receiver.
 * L	0		- nothing flies, orig lost by net.
 * R	2		- both orig and retransmit are in flight.
 * L|R	1		- orig is lost, retransmit is in flight.
 * S|R  1		- orig reached receiver, retrans is still in flight.
 * (L|S|R is logically valid, it could occur when L|R is sacked,
 *  but it is equivalent to plain S and code short-curcuits it to S.
 *  L|S is logically invalid, it would mean -1 packet in flight 8))
 *
 * These 6 states form finite state machine, controlled by the following events:
 * 1. New ACK (+SACK) arrives. (tcp_sacktag_write_queue())
 * 2. Retransmission. (tcp_retransmit_skb(), tcp_xmit_retransmit_queue())
 * 3. Loss detection event of two flavors:
 *	A. Scoreboard estimator decided the packet is lost.
 *	   A'. Reno "three dupacks" marks head of queue lost.
 *	B. SACK arrives sacking SND.NXT at the moment, when the
 *	   segment was retransmitted.
 * 4. D-SACK added new rule: D-SACK changes any tag to S.
 *
 * It is pleasant to note, that state diagram turns out to be commutative,
 * so that we are allowed not to be bothered by order of our actions,
 * when multiple events arrive simultaneously. (see the function below).
 *
 * Reordering detection.
 * --------------------
 * Reordering metric is maximal distance, which a packet can be displaced
 * in packet stream. With SACKs we can estimate it:
 *
 * 1. SACK fills old hole and the corresponding segment was not
 *    ever retransmitted -> reordering. Alas, we cannot use it
 *    when segment was retransmitted.
 * 2. The last flaw is solved with D-SACK. D-SACK arrives
 *    for retransmitted and already SACKed segment -> reordering..
 * Both of these heuristics are not used in Loss state, when we cannot
 * account for retransmits accurately.
 *
 * SACK block validation.
 * ----------------------
 *
 * SACK block range validation checks that the received SACK block fits to
 * the expected sequence limits, i.e., it is between SND.UNA and SND.NXT.
 * Note that SND.UNA is not included to the range though being valid because
 * it means that the receiver is rather inconsistent with itself reporting
 * SACK reneging when it should advance SND.UNA. Such SACK block this is
 * perfectly valid, however, in light of RFC2018 which explicitly states
 * that "SACK block MUST reflect the newest segment.  Even if the newest
 * segment is going to be discarded ...", not that it looks very clever
 * in case of head skb. Due to potentional receiver driven attacks, we
 * choose to avoid immediate execution of a walk in write queue due to
 * reneging and defer head skb's loss recovery to standard loss recovery
 * procedure that will eventually trigger (nothing forbids us doing this).
 *
 * Implements also blockage to start_seq wrap-around. Problem lies in the
 * fact that though start_seq (s) is before end_seq (i.e., not reversed),
 * there's no guarantee that it will be before snd_nxt (n). The problem
 * happens when start_seq resides between end_seq wrap (e_w) and snd_nxt
 * wrap (s_w):
 *
 *         <- outs wnd ->                          <- wrapzone ->
 *         u     e      n                         u_w   e_w  s n_w
 *         |     |      |                          |     |   |  |
 * |<------------+------+----- TCP seqno space --------------+---------->|
 * ...-- <2^31 ->|                                           |<--------...
 * ...---- >2^31 ------>|                                    |<--------...
 *
 * Current code wouldn't be vulnerable but it's better still to discard such
 * crazy SACK blocks. Doing this check for start_seq alone closes somewhat
 * similar case (end_seq after snd_nxt wrap) as earlier reversed check in
 * snd_nxt wrap -> snd_una region will then become "well defined", i.e.,
 * equal to the ideal case (infinite seqno space without wrap caused issues).
 *
 * With D-SACK the lower bound is extended to cover sequence space below
 * SND.UNA down to undo_marker, which is the last point of interest. Yet
 * again, D-SACK block must not to go across snd_una (for the same reason as
 * for the normal SACK blocks, explained above). But there all simplicity
 * ends, TCP might receive valid D-SACKs below that. As long as they reside
 * fully below undo_marker they do not affect behavior in anyway and can
 * therefore be safely ignored. In rare cases (which are more or less
 * theoretical ones), the D-SACK will nicely cross that boundary due to skb
 * fragmentation and packet reordering past skb's retransmission. To consider
 * them correctly, the acceptable range must be extended even more though
 * the exact amount is rather hard to quantify. However, tp->max_window can
 * be used as an exaggerated estimate.
 */
static bool tcp_is_sackblock_valid(struct tcp_sock *tp, bool is_dsack,
				   u32 start_seq, u32 end_seq)
{
	/* Too far in future, or reversed (interpretation is ambiguous) */
	if (after(end_seq, tp->snd_nxt) || !before(start_seq, end_seq))
		return false;

	/* Nasty start_seq wrap-around check (see comments above) */
	if (!before(start_seq, tp->snd_nxt))
		return false;

	/* In outstanding window? ...This is valid exit for D-SACKs too.
	 * start_seq == snd_una is non-sensical (see comments above)
	 */
	if (after(start_seq, tp->snd_una))
		return true;

	if (!is_dsack || !tp->undo_marker)
		return false;

	/* ...Then it's D-SACK, and must reside below snd_una completely */
	if (after(end_seq, tp->snd_una))
		return false;

	if (!before(start_seq, tp->undo_marker))
		return true;

	/* Too old */
	if (!after(end_seq, tp->undo_marker))
		return false;

	/* Undo_marker boundary crossing (overestimates a lot). Known already:
	 *   start_seq < undo_marker and end_seq >= undo_marker.
	 */
	return !before(start_seq, end_seq - tp->max_window);
}

static bool tcp_check_dsack(struct sock *sk, const struct sk_buff *ack_skb,
			    struct tcp_sack_block_wire *sp, int num_sacks,
			    u32 prior_snd_una)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 start_seq_0 = get_unaligned_be32(&sp[0].start_seq);
	u32 end_seq_0 = get_unaligned_be32(&sp[0].end_seq);
	bool dup_sack = false;

	if (before(start_seq_0, TCP_SKB_CB(ack_skb)->ack_seq)) {
		dup_sack = true;
		tcp_dsack_seen(tp);
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPDSACKRECV);
	} else if (num_sacks > 1) {
		u32 end_seq_1 = get_unaligned_be32(&sp[1].end_seq);
		u32 start_seq_1 = get_unaligned_be32(&sp[1].start_seq);

		if (!after(end_seq_0, end_seq_1) &&
		    !before(start_seq_0, start_seq_1)) {
			dup_sack = true;
			tcp_dsack_seen(tp);
			NET_INC_STATS(sock_net(sk),
					LINUX_MIB_TCPDSACKOFORECV);
		}
	}

	/* D-SACK for already forgotten data... Do dumb counting. */
	if (dup_sack && tp->undo_marker && tp->undo_retrans > 0 &&
	    !after(end_seq_0, prior_snd_una) &&
	    after(end_seq_0, tp->undo_marker))
		tp->undo_retrans--;

	return dup_sack;
}

struct tcp_sacktag_state {
	u32	reord;
	/* Timestamps for earliest and latest never-retransmitted segment
	 * that was SACKed. RTO needs the earliest RTT to stay conservative,
	 * but congestion control should still get an accurate delay signal.
	 */
	u64	first_sackt;
	u64	last_sackt;
	struct rate_sample *rate;
	int	flag;
	unsigned int mss_now;
};

/* Check if skb is fully within the SACK block. In presence of GSO skbs,
 * the incoming SACK may not exactly match but we can find smaller MSS
 * aligned portion of it that matches. Therefore we might need to fragment
 * which may fail and creates some hassle (caller must handle error case
 * returns).
 *
 * FIXME: this could be merged to shift decision code
 */
static int tcp_match_skb_to_sack(struct sock *sk, struct sk_buff *skb,
				  u32 start_seq, u32 end_seq)
{
	int err;
	bool in_sack;
	unsigned int pkt_len;
	unsigned int mss;

	in_sack = !after(start_seq, TCP_SKB_CB(skb)->seq) &&
		  !before(end_seq, TCP_SKB_CB(skb)->end_seq);

	if (tcp_skb_pcount(skb) > 1 && !in_sack &&
	    after(TCP_SKB_CB(skb)->end_seq, start_seq)) {
		mss = tcp_skb_mss(skb);
		in_sack = !after(start_seq, TCP_SKB_CB(skb)->seq);

		if (!in_sack) {
			pkt_len = start_seq - TCP_SKB_CB(skb)->seq;
			if (pkt_len < mss)
				pkt_len = mss;
		} else {
			pkt_len = end_seq - TCP_SKB_CB(skb)->seq;
			if (pkt_len < mss)
				return -EINVAL;
		}

		/* Round if necessary so that SACKs cover only full MSSes
		 * and/or the remaining small portion (if present)
		 */
		if (pkt_len > mss) {
			unsigned int new_len = (pkt_len / mss) * mss;
			if (!in_sack && new_len < pkt_len)
				new_len += mss;
			pkt_len = new_len;
		}

		if (pkt_len >= skb->len && !in_sack)
			return 0;

		err = tcp_fragment(sk, TCP_FRAG_IN_RTX_QUEUE, skb,
				   pkt_len, mss, GFP_ATOMIC);
		if (err < 0)
			return err;
	}

	return in_sack;
}

/* Mark the given newly-SACKed range as such, adjusting counters and hints. */
static u8 tcp_sacktag_one(struct sock *sk,
			  struct tcp_sacktag_state *state, u8 sacked,
			  u32 start_seq, u32 end_seq,
			  int dup_sack, int pcount,
			  u64 xmit_time)
{
	struct tcp_sock *tp = tcp_sk(sk);

	/* Account D-SACK for retransmitted packet. */
	if (dup_sack && (sacked & TCPCB_RETRANS)) {
		if (tp->undo_marker && tp->undo_retrans > 0 &&
		    after(end_seq, tp->undo_marker))
			tp->undo_retrans--;
		if ((sacked & TCPCB_SACKED_ACKED) &&
		    before(start_seq, state->reord))
				state->reord = start_seq;
	}

	/* Nothing to do; acked frame is about to be dropped (was ACKed). */
	if (!after(end_seq, tp->snd_una))
		return sacked;

	if (!(sacked & TCPCB_SACKED_ACKED)) {
		tcp_rack_advance(tp, sacked, end_seq, xmit_time);

		if (sacked & TCPCB_SACKED_RETRANS) {
			/* If the segment is not tagged as lost,
			 * we do not clear RETRANS, believing
			 * that retransmission is still in flight.
			 */
			if (sacked & TCPCB_LOST) {
				sacked &= ~(TCPCB_LOST|TCPCB_SACKED_RETRANS);
				tp->lost_out -= pcount;
				tp->retrans_out -= pcount;
			}
		} else {
			if (!(sacked & TCPCB_RETRANS)) {
				/* New sack for not retransmitted frame,
				 * which was in hole. It is reordering.
				 */
				if (before(start_seq,
					   tcp_highest_sack_seq(tp)) &&
				    before(start_seq, state->reord))
					state->reord = start_seq;

				if (!after(end_seq, tp->high_seq))
					state->flag |= FLAG_ORIG_SACK_ACKED;
				if (state->first_sackt == 0)
					state->first_sackt = xmit_time;
				state->last_sackt = xmit_time;
			}

			if (sacked & TCPCB_LOST) {
				sacked &= ~TCPCB_LOST;
				tp->lost_out -= pcount;
			}
		}

		sacked |= TCPCB_SACKED_ACKED;
		state->flag |= FLAG_DATA_SACKED;
		tp->sacked_out += pcount;
		tp->delivered += pcount;  /* Out-of-order packets delivered */

		/* Lost marker hint past SACKed? Tweak RFC3517 cnt */
		if (tp->lost_skb_hint &&
		    before(start_seq, TCP_SKB_CB(tp->lost_skb_hint)->seq))
			tp->lost_cnt_hint += pcount;
	}

	/* D-SACK. We can detect redundant retransmission in S|R and plain R
	 * frames and clear it. undo_retrans is decreased above, L|R frames
	 * are accounted above as well.
	 */
	if (dup_sack && (sacked & TCPCB_SACKED_RETRANS)) {
		sacked &= ~TCPCB_SACKED_RETRANS;
		tp->retrans_out -= pcount;
	}

	return sacked;
}

/* Shift newly-SACKed bytes from this skb to the immediately previous
 * already-SACKed sk_buff. Mark the newly-SACKed bytes as such.
 */
static bool tcp_shifted_skb(struct sock *sk, struct sk_buff *prev,
			    struct sk_buff *skb,
			    struct tcp_sacktag_state *state,
			    unsigned int pcount, int shifted, int mss,
			    bool dup_sack)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 start_seq = TCP_SKB_CB(skb)->seq;	/* start of newly-SACKed */
	u32 end_seq = start_seq + shifted;	/* end of newly-SACKed */

	BUG_ON(!pcount);

	/* Adjust counters and hints for the newly sacked sequence
	 * range but discard the return value since prev is already
	 * marked. We must tag the range first because the seq
	 * advancement below implicitly advances
	 * tcp_highest_sack_seq() when skb is highest_sack.
	 */
	tcp_sacktag_one(sk, state, TCP_SKB_CB(skb)->sacked,
			start_seq, end_seq, dup_sack, pcount,
			tcp_skb_timestamp_us(skb));
	tcp_rate_skb_delivered(sk, skb, state->rate);

	if (skb == tp->lost_skb_hint)
		tp->lost_cnt_hint += pcount;

	TCP_SKB_CB(prev)->end_seq += shifted;
	TCP_SKB_CB(skb)->seq += shifted;

	tcp_skb_pcount_add(prev, pcount);
	WARN_ON_ONCE(tcp_skb_pcount(skb) < pcount);
	tcp_skb_pcount_add(skb, -pcount);

	/* When we're adding to gso_segs == 1, gso_size will be zero,
	 * in theory this shouldn't be necessary but as long as DSACK
	 * code can come after this skb later on it's better to keep
	 * setting gso_size to something.
	 */
	if (!TCP_SKB_CB(prev)->tcp_gso_size)
		TCP_SKB_CB(prev)->tcp_gso_size = mss;

	/* CHECKME: To clear or not to clear? Mimics normal skb currently */
	if (tcp_skb_pcount(skb) <= 1)
		TCP_SKB_CB(skb)->tcp_gso_size = 0;

	/* Difference in this won't matter, both ACKed by the same cumul. ACK */
	TCP_SKB_CB(prev)->sacked |= (TCP_SKB_CB(skb)->sacked & TCPCB_EVER_RETRANS);

	if (skb->len > 0) {
		BUG_ON(!tcp_skb_pcount(skb));
		NET_INC_STATS(sock_net(sk), LINUX_MIB_SACKSHIFTED);
		return false;
	}

	/* Whole SKB was eaten :-) */

	if (skb == tp->retransmit_skb_hint)
		tp->retransmit_skb_hint = prev;
	if (skb == tp->lost_skb_hint) {
		tp->lost_skb_hint = prev;
		tp->lost_cnt_hint -= tcp_skb_pcount(prev);
	}

	TCP_SKB_CB(prev)->tcp_flags |= TCP_SKB_CB(skb)->tcp_flags;
	TCP_SKB_CB(prev)->eor = TCP_SKB_CB(skb)->eor;
	if (TCP_SKB_CB(skb)->tcp_flags & TCPHDR_FIN)
		TCP_SKB_CB(prev)->end_seq++;

	if (skb == tcp_highest_sack(sk))
		tcp_advance_highest_sack(sk, skb);

	tcp_skb_collapse_tstamp(prev, skb);
	if (unlikely(TCP_SKB_CB(prev)->tx.delivered_mstamp))
		TCP_SKB_CB(prev)->tx.delivered_mstamp = 0;

	tcp_rtx_queue_unlink_and_free(skb, sk);

	NET_INC_STATS(sock_net(sk), LINUX_MIB_SACKMERGED);

	return true;
}

/* I wish gso_size would have a bit more sane initialization than
 * something-or-zero which complicates things
 */
static int tcp_skb_seglen(const struct sk_buff *skb)
{
	return tcp_skb_pcount(skb) == 1 ? skb->len : tcp_skb_mss(skb);
}

/* Shifting pages past head area doesn't work */
static int skb_can_shift(const struct sk_buff *skb)
{
	return !skb_headlen(skb) && skb_is_nonlinear(skb);
}

int tcp_skb_shift(struct sk_buff *to, struct sk_buff *from,
		  int pcount, int shiftlen)
{
	/* TCP min gso_size is 8 bytes (TCP_MIN_GSO_SIZE)
	 * Since TCP_SKB_CB(skb)->tcp_gso_segs is 16 bits, we need
	 * to make sure not storing more than 65535 * 8 bytes per skb,
	 * even if current MSS is bigger.
	 */
	if (unlikely(to->len + shiftlen >= 65535 * TCP_MIN_GSO_SIZE))
		return 0;
	if (unlikely(tcp_skb_pcount(to) + pcount > 65535))
		return 0;
	return skb_shift(to, from, shiftlen);
}

/* Try collapsing SACK blocks spanning across multiple skbs to a single
 * skb.
 */
static struct sk_buff *tcp_shift_skb_data(struct sock *sk, struct sk_buff *skb,
					  struct tcp_sacktag_state *state,
					  u32 start_seq, u32 end_seq,
					  bool dup_sack)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *prev;
	int mss;
	int pcount = 0;
	int len;
	int in_sack;

	/* Normally R but no L won't result in plain S */
	if (!dup_sack &&
	    (TCP_SKB_CB(skb)->sacked & (TCPCB_LOST|TCPCB_SACKED_RETRANS)) == TCPCB_SACKED_RETRANS)
		goto fallback;
	if (!skb_can_shift(skb))
		goto fallback;
	/* This frame is about to be dropped (was ACKed). */
	if (!after(TCP_SKB_CB(skb)->end_seq, tp->snd_una))
		goto fallback;

	/* Can only happen with delayed DSACK + discard craziness */
	prev = skb_rb_prev(skb);
	if (!prev)
		goto fallback;

	if ((TCP_SKB_CB(prev)->sacked & TCPCB_TAGBITS) != TCPCB_SACKED_ACKED)
		goto fallback;

	if (!tcp_skb_can_collapse_to(prev))
		goto fallback;

	in_sack = !after(start_seq, TCP_SKB_CB(skb)->seq) &&
		  !before(end_seq, TCP_SKB_CB(skb)->end_seq);

	if (in_sack) {
		len = skb->len;
		pcount = tcp_skb_pcount(skb);
		mss = tcp_skb_seglen(skb);

		/* TODO: Fix DSACKs to not fragment already SACKed and we can
		 * drop this restriction as unnecessary
		 */
		if (mss != tcp_skb_seglen(prev))
			goto fallback;
	} else {
		if (!after(TCP_SKB_CB(skb)->end_seq, start_seq))
			goto noop;
		/* CHECKME: This is non-MSS split case only?, this will
		 * cause skipped skbs due to advancing loop btw, original
		 * has that feature too
		 */
		if (tcp_skb_pcount(skb) <= 1)
			goto noop;

		in_sack = !after(start_seq, TCP_SKB_CB(skb)->seq);
		if (!in_sack) {
			/* TODO: head merge to next could be attempted here
			 * if (!after(TCP_SKB_CB(skb)->end_seq, end_seq)),
			 * though it might not be worth of the additional hassle
			 *
			 * ...we can probably just fallback to what was done
			 * previously. We could try merging non-SACKed ones
			 * as well but it probably isn't going to buy off
			 * because later SACKs might again split them, and
			 * it would make skb timestamp tracking considerably
			 * harder problem.
			 */
			goto fallback;
		}

		len = end_seq - TCP_SKB_CB(skb)->seq;
		BUG_ON(len < 0);
		BUG_ON(len > skb->len);

		/* MSS boundaries should be honoured or else pcount will
		 * severely break even though it makes things bit trickier.
		 * Optimize common case to avoid most of the divides
		 */
		mss = tcp_skb_mss(skb);

		/* TODO: Fix DSACKs to not fragment already SACKed and we can
		 * drop this restriction as unnecessary
		 */
		if (mss != tcp_skb_seglen(prev))
			goto fallback;

		if (len == mss) {
			pcount = 1;
		} else if (len < mss) {
			goto noop;
		} else {
			pcount = len / mss;
			len = pcount * mss;
		}
	}

	/* tcp_sacktag_one() won't SACK-tag ranges below snd_una */
	if (!after(TCP_SKB_CB(skb)->seq + len, tp->snd_una))
		goto fallback;

	if (!tcp_skb_shift(prev, skb, pcount, len))
		goto fallback;
	if (!tcp_shifted_skb(sk, prev, skb, state, pcount, len, mss, dup_sack))
		goto out;

	/* Hole filled allows collapsing with the next as well, this is very
	 * useful when hole on every nth skb pattern happens
	 */
	skb = skb_rb_next(prev);
	if (!skb)
		goto out;

	if (!skb_can_shift(skb) ||
	    ((TCP_SKB_CB(skb)->sacked & TCPCB_TAGBITS) != TCPCB_SACKED_ACKED) ||
	    (mss != tcp_skb_seglen(skb)))
		goto out;

	len = skb->len;
	pcount = tcp_skb_pcount(skb);
	if (tcp_skb_shift(prev, skb, pcount, len))
		tcp_shifted_skb(sk, prev, skb, state, pcount,
				len, mss, 0);

out:
	return prev;

noop:
	return skb;

fallback:
	NET_INC_STATS(sock_net(sk), LINUX_MIB_SACKSHIFTFALLBACK);
	return NULL;
}

static struct sk_buff *tcp_sacktag_walk(struct sk_buff *skb, struct sock *sk,
					struct tcp_sack_block *next_dup,
					struct tcp_sacktag_state *state,
					u32 start_seq, u32 end_seq,
					bool dup_sack_in)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *tmp;

	skb_rbtree_walk_from(skb) {
		int in_sack = 0;
		bool dup_sack = dup_sack_in;

		/* queue is in-order => we can short-circuit the walk early */
		if (!before(TCP_SKB_CB(skb)->seq, end_seq))
			break;

		if (next_dup  &&
		    before(TCP_SKB_CB(skb)->seq, next_dup->end_seq)) {
			in_sack = tcp_match_skb_to_sack(sk, skb,
							next_dup->start_seq,
							next_dup->end_seq);
			if (in_sack > 0)
				dup_sack = true;
		}

		/* skb reference here is a bit tricky to get right, since
		 * shifting can eat and free both this skb and the next,
		 * so not even _safe variant of the loop is enough.
		 */
		if (in_sack <= 0) {
			tmp = tcp_shift_skb_data(sk, skb, state,
						 start_seq, end_seq, dup_sack);
			if (tmp) {
				if (tmp != skb) {
					skb = tmp;
					continue;
				}

				in_sack = 0;
			} else {
				in_sack = tcp_match_skb_to_sack(sk, skb,
								start_seq,
								end_seq);
			}
		}

		if (unlikely(in_sack < 0))
			break;

		if (in_sack) {
			TCP_SKB_CB(skb)->sacked =
				tcp_sacktag_one(sk,
						state,
						TCP_SKB_CB(skb)->sacked,
						TCP_SKB_CB(skb)->seq,
						TCP_SKB_CB(skb)->end_seq,
						dup_sack,
						tcp_skb_pcount(skb),
						tcp_skb_timestamp_us(skb));
			tcp_rate_skb_delivered(sk, skb, state->rate);
			if (TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_ACKED)
				list_del_init(&skb->tcp_tsorted_anchor);

			if (!before(TCP_SKB_CB(skb)->seq,
				    tcp_highest_sack_seq(tp)))
				tcp_advance_highest_sack(sk, skb);
		}
	}
	return skb;
}

static struct sk_buff *tcp_sacktag_bsearch(struct sock *sk, u32 seq)
{
	struct rb_node *parent, **p = &sk->tcp_rtx_queue.rb_node;
	struct sk_buff *skb;

	while (*p) {
		parent = *p;
		skb = rb_to_skb(parent);
		if (before(seq, TCP_SKB_CB(skb)->seq)) {
			p = &parent->rb_left;
			continue;
		}
		if (!before(seq, TCP_SKB_CB(skb)->end_seq)) {
			p = &parent->rb_right;
			continue;
		}
		return skb;
	}
	return NULL;
}

static struct sk_buff *tcp_sacktag_skip(struct sk_buff *skb, struct sock *sk,
					u32 skip_to_seq)
{
	if (skb && after(TCP_SKB_CB(skb)->seq, skip_to_seq))
		return skb;

	return tcp_sacktag_bsearch(sk, skip_to_seq);
}

static struct sk_buff *tcp_maybe_skipping_dsack(struct sk_buff *skb,
						struct sock *sk,
						struct tcp_sack_block *next_dup,
						struct tcp_sacktag_state *state,
						u32 skip_to_seq)
{
	if (!next_dup)
		return skb;

	if (before(next_dup->start_seq, skip_to_seq)) {
		skb = tcp_sacktag_skip(skb, sk, next_dup->start_seq);
		skb = tcp_sacktag_walk(skb, sk, NULL, state,
				       next_dup->start_seq, next_dup->end_seq,
				       1);
	}

	return skb;
}

static int tcp_sack_cache_ok(const struct tcp_sock *tp, const struct tcp_sack_block *cache)
{
	return cache < tp->recv_sack_cache + ARRAY_SIZE(tp->recv_sack_cache);
}

static int
tcp_sacktag_write_queue(struct sock *sk, const struct sk_buff *ack_skb,
			u32 prior_snd_una, struct tcp_sacktag_state *state)
{
	struct tcp_sock *tp = tcp_sk(sk);
	const unsigned char *ptr = (skb_transport_header(ack_skb) +
				    TCP_SKB_CB(ack_skb)->sacked);
	struct tcp_sack_block_wire *sp_wire = (struct tcp_sack_block_wire *)(ptr+2);
	struct tcp_sack_block sp[TCP_NUM_SACKS];
	struct tcp_sack_block *cache;
	struct sk_buff *skb;
	int num_sacks = min(TCP_NUM_SACKS, (ptr[1] - TCPOLEN_SACK_BASE) >> 3);
	int used_sacks;
	bool found_dup_sack = false;
	int i, j;
	int first_sack_index;

	state->flag = 0;
	state->reord = tp->snd_nxt;

	if (!tp->sacked_out)
		tcp_highest_sack_reset(sk);

	found_dup_sack = tcp_check_dsack(sk, ack_skb, sp_wire,
					 num_sacks, prior_snd_una);
	if (found_dup_sack) {
		state->flag |= FLAG_DSACKING_ACK;
		tp->delivered++; /* A spurious retransmission is delivered */
	}

	/* Eliminate too old ACKs, but take into
	 * account more or less fresh ones, they can
	 * contain valid SACK info.
	 */
	if (before(TCP_SKB_CB(ack_skb)->ack_seq, prior_snd_una - tp->max_window))
		return 0;

	if (!tp->packets_out)
		goto out;

	used_sacks = 0;
	first_sack_index = 0;
	for (i = 0; i < num_sacks; i++) {
		bool dup_sack = !i && found_dup_sack;

		sp[used_sacks].start_seq = get_unaligned_be32(&sp_wire[i].start_seq);
		sp[used_sacks].end_seq = get_unaligned_be32(&sp_wire[i].end_seq);

		if (!tcp_is_sackblock_valid(tp, dup_sack,
					    sp[used_sacks].start_seq,
					    sp[used_sacks].end_seq)) {
			int mib_idx;

			if (dup_sack) {
				if (!tp->undo_marker)
					mib_idx = LINUX_MIB_TCPDSACKIGNOREDNOUNDO;
				else
					mib_idx = LINUX_MIB_TCPDSACKIGNOREDOLD;
			} else {
				/* Don't count olds caused by ACK reordering */
				if ((TCP_SKB_CB(ack_skb)->ack_seq != tp->snd_una) &&
				    !after(sp[used_sacks].end_seq, tp->snd_una))
					continue;
				mib_idx = LINUX_MIB_TCPSACKDISCARD;
			}

			NET_INC_STATS(sock_net(sk), mib_idx);
			if (i == 0)
				first_sack_index = -1;
			continue;
		}

		/* Ignore very old stuff early */
		if (!after(sp[used_sacks].end_seq, prior_snd_una)) {
			if (i == 0)
				first_sack_index = -1;
			continue;
		}

		used_sacks++;
	}

	/* order SACK blocks to allow in order walk of the retrans queue */
	for (i = used_sacks - 1; i > 0; i--) {
		for (j = 0; j < i; j++) {
			if (after(sp[j].start_seq, sp[j + 1].start_seq)) {
				swap(sp[j], sp[j + 1]);

				/* Track where the first SACK block goes to */
				if (j == first_sack_index)
					first_sack_index = j + 1;
			}
		}
	}

	state->mss_now = tcp_current_mss(sk);
	skb = NULL;
	i = 0;

	if (!tp->sacked_out) {
		/* It's already past, so skip checking against it */
		cache = tp->recv_sack_cache + ARRAY_SIZE(tp->recv_sack_cache);
	} else {
		cache = tp->recv_sack_cache;
		/* Skip empty blocks in at head of the cache */
		while (tcp_sack_cache_ok(tp, cache) && !cache->start_seq &&
		       !cache->end_seq)
			cache++;
	}

	while (i < used_sacks) {
		u32 start_seq = sp[i].start_seq;
		u32 end_seq = sp[i].end_seq;
		bool dup_sack = (found_dup_sack && (i == first_sack_index));
		struct tcp_sack_block *next_dup = NULL;

		if (found_dup_sack && ((i + 1) == first_sack_index))
			next_dup = &sp[i + 1];

		/* Skip too early cached blocks */
		while (tcp_sack_cache_ok(tp, cache) &&
		       !before(start_seq, cache->end_seq))
			cache++;

		/* Can skip some work by looking recv_sack_cache? */
		if (tcp_sack_cache_ok(tp, cache) && !dup_sack &&
		    after(end_seq, cache->start_seq)) {

			/* Head todo? */
			if (before(start_seq, cache->start_seq)) {
				skb = tcp_sacktag_skip(skb, sk, start_seq);
				skb = tcp_sacktag_walk(skb, sk, next_dup,
						       state,
						       start_seq,
						       cache->start_seq,
						       dup_sack);
			}

			/* Rest of the block already fully processed? */
			if (!after(end_seq, cache->end_seq))
				goto advance_sp;

			skb = tcp_maybe_skipping_dsack(skb, sk, next_dup,
						       state,
						       cache->end_seq);

			/* ...tail remains todo... */
			if (tcp_highest_sack_seq(tp) == cache->end_seq) {
				/* ...but better entrypoint exists! */
				skb = tcp_highest_sack(sk);
				if (!skb)
					break;
				cache++;
				goto walk;
			}

			skb = tcp_sacktag_skip(skb, sk, cache->end_seq);
			/* Check overlap against next cached too (past this one already) */
			cache++;
			continue;
		}

		if (!before(start_seq, tcp_highest_sack_seq(tp))) {
			skb = tcp_highest_sack(sk);
			if (!skb)
				break;
		}
		skb = tcp_sacktag_skip(skb, sk, start_seq);

walk:
		skb = tcp_sacktag_walk(skb, sk, next_dup, state,
				       start_seq, end_seq, dup_sack);

advance_sp:
		i++;
	}

	/* Clear the head of the cache sack blocks so we can skip it next time */
	for (i = 0; i < ARRAY_SIZE(tp->recv_sack_cache) - used_sacks; i++) {
		tp->recv_sack_cache[i].start_seq = 0;
		tp->recv_sack_cache[i].end_seq = 0;
	}
	for (j = 0; j < used_sacks; j++)
		tp->recv_sack_cache[i++] = sp[j];

	if (inet_csk(sk)->icsk_ca_state != TCP_CA_Loss || tp->undo_marker)
		tcp_check_sack_reordering(sk, state->reord, 0);

	tcp_verify_left_out(tp);
out:

#if FASTRETRANS_DEBUG > 0
	WARN_ON((int)tp->sacked_out < 0);
	WARN_ON((int)tp->lost_out < 0);
	WARN_ON((int)tp->retrans_out < 0);
	WARN_ON((int)tcp_packets_in_flight(tp) < 0);
#endif
	return state->flag;
}

/* Limits sacked_out so that sum with lost_out isn't ever larger than
 * packets_out. Returns false if sacked_out adjustement wasn't necessary.
 */
static bool tcp_limit_reno_sacked(struct tcp_sock *tp)
{
	u32 holes;

	holes = max(tp->lost_out, 1U);
	holes = min(holes, tp->packets_out);

	if ((tp->sacked_out + holes) > tp->packets_out) {
		tp->sacked_out = tp->packets_out - holes;
		return true;
	}
	return false;
}

/* If we receive more dupacks than we expected counting segments
 * in assumption of absent reordering, interpret this as reordering.
 * The only another reason could be bug in receiver TCP.
 */
static void tcp_check_reno_reordering(struct sock *sk, const int addend)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (!tcp_limit_reno_sacked(tp))
		return;

	tp->reordering = min_t(u32, tp->packets_out + addend,
			       sock_net(sk)->ipv4.sysctl_tcp_max_reordering);
	tp->reord_seen++;
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPRENOREORDER);
}

/* Emulate SACKs for SACKless connection: account for a new dupack. */

static void tcp_add_reno_sack(struct sock *sk, int num_dupack)
{
	if (num_dupack) {
		struct tcp_sock *tp = tcp_sk(sk);
		u32 prior_sacked = tp->sacked_out;
		s32 delivered;

		tp->sacked_out += num_dupack;
		tcp_check_reno_reordering(sk, 0);
		delivered = tp->sacked_out - prior_sacked;
		if (delivered > 0)
			tp->delivered += delivered;
		tcp_verify_left_out(tp);
	}
}

/* Account for ACK, ACKing some data in Reno Recovery phase. */

static void tcp_remove_reno_sacks(struct sock *sk, int acked)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (acked > 0) {
		/* One ACK acked hole. The rest eat duplicate ACKs. */
		tp->delivered += max_t(int, acked - tp->sacked_out, 1);
		if (acked - 1 >= tp->sacked_out)
			tp->sacked_out = 0;
		else
			tp->sacked_out -= acked - 1;
	}
	tcp_check_reno_reordering(sk, acked);
	tcp_verify_left_out(tp);
}

static inline void tcp_reset_reno_sack(struct tcp_sock *tp)
{
	tp->sacked_out = 0;
}

void tcp_clear_retrans(struct tcp_sock *tp)
{
	tp->retrans_out = 0;
	tp->lost_out = 0;
	tp->undo_marker = 0;
	tp->undo_retrans = -1;
	tp->sacked_out = 0;
}

static inline void tcp_init_undo(struct tcp_sock *tp)
{
	tp->undo_marker = tp->snd_una;
	/* Retransmission still in flight may cause DSACKs later. */
	tp->undo_retrans = tp->retrans_out ? : -1;
}

static bool tcp_is_rack(const struct sock *sk)
{
	return sock_net(sk)->ipv4.sysctl_tcp_recovery & TCP_RACK_LOSS_DETECTION;
}

/* If we detect SACK reneging, forget all SACK information
 * and reset tags completely, otherwise preserve SACKs. If receiver
 * dropped its ofo queue, we will know this due to reneging detection.
 */
static void tcp_timeout_mark_lost(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *skb, *head;
	bool is_reneg;			/* is receiver reneging on SACKs? */

	head = tcp_rtx_queue_head(sk);
	is_reneg = head && (TCP_SKB_CB(head)->sacked & TCPCB_SACKED_ACKED);
	if (is_reneg) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPSACKRENEGING);
		tp->sacked_out = 0;
		/* Mark SACK reneging until we recover from this loss event. */
		tp->is_sack_reneg = 1;
	} else if (tcp_is_reno(tp)) {
		tcp_reset_reno_sack(tp);
	}

	skb = head;
	skb_rbtree_walk_from(skb) {
		if (is_reneg)
			TCP_SKB_CB(skb)->sacked &= ~TCPCB_SACKED_ACKED;
		else if (tcp_is_rack(sk) && skb != head &&
			 tcp_rack_skb_timeout(tp, skb, 0) > 0)
			continue; /* Don't mark recently sent ones lost yet */
		tcp_mark_skb_lost(sk, skb);
	}
	tcp_verify_left_out(tp);
	tcp_clear_all_retrans_hints(tp);
}

/* Enter Loss state. */
void tcp_enter_loss(struct sock *sk)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	struct net *net = sock_net(sk);
	bool new_recovery = icsk->icsk_ca_state < TCP_CA_Recovery;

	tcp_timeout_mark_lost(sk);

	/* Reduce ssthresh if it has not yet been made inside this window. */
	if (icsk->icsk_ca_state <= TCP_CA_Disorder ||
	    !after(tp->high_seq, tp->snd_una) ||
	    (icsk->icsk_ca_state == TCP_CA_Loss && !icsk->icsk_retransmits)) {
		tp->prior_ssthresh = tcp_current_ssthresh(sk);
		tp->prior_cwnd = tp->snd_cwnd;
		tp->snd_ssthresh = icsk->icsk_ca_ops->ssthresh(sk);
		tcp_ca_event(sk, CA_EVENT_LOSS);
		tcp_init_undo(tp);
	}
	tp->snd_cwnd	   = tcp_packets_in_flight(tp) + 1;
	tp->snd_cwnd_cnt   = 0;
	tp->snd_cwnd_stamp = tcp_jiffies32;

	/* Timeout in disordered state after receiving substantial DUPACKs
	 * suggests that the degree of reordering is over-estimated.
	 */
	if (icsk->icsk_ca_state <= TCP_CA_Disorder &&
	    tp->sacked_out >= net->ipv4.sysctl_tcp_reordering)
		tp->reordering = min_t(unsigned int, tp->reordering,
				       net->ipv4.sysctl_tcp_reordering);
	tcp_set_ca_state(sk, TCP_CA_Loss);
	tp->high_seq = tp->snd_nxt;
	tcp_ecn_queue_cwr(tp);

	/* F-RTO RFC5682 sec 3.1 step 1: retransmit SND.UNA if no previous
	 * loss recovery is underway except recurring timeout(s) on
	 * the same SND.UNA (sec 3.2). Disable F-RTO on path MTU probing
	 */
	tp->frto = net->ipv4.sysctl_tcp_frto &&
		   (new_recovery || icsk->icsk_retransmits) &&
		   !inet_csk(sk)->icsk_mtup.probe_size;
}

/* If ACK arrived pointing to a remembered SACK, it means that our
 * remembered SACKs do not reflect real state of receiver i.e.
 * receiver _host_ is heavily congested (or buggy).
 *
 * To avoid big spurious retransmission bursts due to transient SACK
 * scoreboard oddities that look like reneging, we give the receiver a
 * little time (max(RTT/2, 10ms)) to send us some more ACKs that will
 * restore sanity to the SACK scoreboard. If the apparent reneging
 * persists until this RTO then we'll clear the SACK scoreboard.
 */
static bool tcp_check_sack_reneging(struct sock *sk, int flag)
{
	if (flag & FLAG_SACK_RENEGING) {
		struct tcp_sock *tp = tcp_sk(sk);
		unsigned long delay = max(usecs_to_jiffies(tp->srtt_us >> 4),
					  msecs_to_jiffies(10));

		inet_csk_reset_xmit_timer(sk, ICSK_TIME_RETRANS,
					  delay, TCP_RTO_MAX);
		return true;
	}
	return false;
}

/* Heurestics to calculate number of duplicate ACKs. There's no dupACKs
 * counter when SACK is enabled (without SACK, sacked_out is used for
 * that purpose).
 *
 * With reordering, holes may still be in flight, so RFC3517 recovery
 * uses pure sacked_out (total number of SACKed segments) even though
 * it violates the RFC that uses duplicate ACKs, often these are equal
 * but when e.g. out-of-window ACKs or packet duplication occurs,
 * they differ. Since neither occurs due to loss, TCP should really
 * ignore them.
 */
static inline int tcp_dupack_heuristics(const struct tcp_sock *tp)
{
	return tp->sacked_out + 1;
}

/* Linux NewReno/SACK/ECN state machine.
 * --------------------------------------
 *
 * "Open"	Normal state, no dubious events, fast path.
 * "Disorder"   In all the respects it is "Open",
 *		but requires a bit more attention. It is entered when
 *		we see some SACKs or dupacks. It is split of "Open"
 *		mainly to move some processing from fast path to slow one.
 * "CWR"	CWND was reduced due to some Congestion Notification event.
 *		It can be ECN, ICMP source quench, local device congestion.
 * "Recovery"	CWND was reduced, we are fast-retransmitting.
 * "Loss"	CWND was reduced due to RTO timeout or SACK reneging.
 *
 * tcp_fastretrans_alert() is entered:
 * - each incoming ACK, if state is not "Open"
 * - when arrived ACK is unusual, namely:
 *	* SACK
 *	* Duplicate ACK.
 *	* ECN ECE.
 *
 * Counting packets in flight is pretty simple.
 *
 *	in_flight = packets_out - left_out + retrans_out
 *
 *	packets_out is SND.NXT-SND.UNA counted in packets.
 *
 *	retrans_out is number of retransmitted segments.
 *
 *	left_out is number of segments left network, but not ACKed yet.
 *
 *		left_out = sacked_out + lost_out
 *
 *     sacked_out: Packets, which arrived to receiver out of order
 *		   and hence not ACKed. With SACKs this number is simply
 *		   amount of SACKed data. Even without SACKs
 *		   it is easy to give pretty reliable estimate of this number,
 *		   counting duplicate ACKs.
 *
 *       lost_out: Packets lost by network. TCP has no explicit
 *		   "loss notification" feedback from network (for now).
 *		   It means that this number can be only _guessed_.
 *		   Actually, it is the heuristics to predict lossage that
 *		   distinguishes different algorithms.
 *
 *	F.e. after RTO, when all the queue is considered as lost,
 *	lost_out = packets_out and in_flight = retrans_out.
 *
 *		Essentially, we have now a few algorithms detecting
 *		lost packets.
 *
 *		If the receiver supports SACK:
 *
 *		RFC6675/3517: It is the conventional algorithm. A packet is
 *		considered lost if the number of higher sequence packets
 *		SACKed is greater than or equal the DUPACK thoreshold
 *		(reordering). This is implemented in tcp_mark_head_lost and
 *		tcp_update_scoreboard.
 *
 *		RACK (draft-ietf-tcpm-rack-01): it is a newer algorithm
 *		(2017-) that checks timing instead of counting DUPACKs.
 *		Essentially a packet is considered lost if it's not S/ACKed
 *		after RTT + reordering_window, where both metrics are
 *		dynamically measured and adjusted. This is implemented in
 *		tcp_rack_mark_lost.
 *
 *		If the receiver does not support SACK:
 *
 *		NewReno (RFC6582): in Recovery we assume that one segment
 *		is lost (classic Reno). While we are in Recovery and
 *		a partial ACK arrives, we assume that one more packet
 *		is lost (NewReno). This heuristics are the same in NewReno
 *		and SACK.
 *
 * Really tricky (and requiring careful tuning) part of algorithm
 * is hidden in functions tcp_time_to_recover() and tcp_xmit_retransmit_queue().
 * The first determines the moment _when_ we should reduce CWND and,
 * hence, slow down forward transmission. In fact, it determines the moment
 * when we decide that hole is caused by loss, rather than by a reorder.
 *
 * tcp_xmit_retransmit_queue() decides, _what_ we should retransmit to fill
 * holes, caused by lost packets.
 *
 * And the most logically complicated part of algorithm is undo
 * heuristics. We detect false retransmits due to both too early
 * fast retransmit (reordering) and underestimated RTO, analyzing
 * timestamps and D-SACKs. When we detect that some segments were
 * retransmitted by mistake and CWND reduction was wrong, we undo
 * window reduction and abort recovery phase. This logic is hidden
 * inside several functions named tcp_try_undo_<something>.
 */

/* This function decides, when we should leave Disordered state
 * and enter Recovery phase, reducing congestion window.
 *
 * Main question: may we further continue forward transmission
 * with the same cwnd?
 */
static bool tcp_time_to_recover(struct sock *sk, int flag)
{
	struct tcp_sock *tp = tcp_sk(sk);

	/* Trick#1: The loss is proven. */
	if (tp->lost_out)
		return true;

	/* Not-A-Trick#2 : Classic rule... */
	if (!tcp_is_rack(sk) && tcp_dupack_heuristics(tp) > tp->reordering)
		return true;

	return false;
}

/* Detect loss in event "A" above by marking head of queue up as lost.
 * For non-SACK(Reno) senders, the first "packets" number of segments
 * are considered lost. For RFC3517 SACK, a segment is considered lost if it
 * has at least tp->reordering SACKed seqments above it; "packets" refers to
 * the maximum SACKed segments to pass before reaching this limit.
 */
static void tcp_mark_head_lost(struct sock *sk, int packets, int mark_head)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *skb;
	int cnt, oldcnt, lost;
	unsigned int mss;
	/* Use SACK to deduce losses of new sequences sent during recovery */
	const u32 loss_high = tcp_is_sack(tp) ?  tp->snd_nxt : tp->high_seq;

	WARN_ON(packets > tp->packets_out);
	skb = tp->lost_skb_hint;
	if (skb) {
		/* Head already handled? */
		if (mark_head && after(TCP_SKB_CB(skb)->seq, tp->snd_una))
			return;
		cnt = tp->lost_cnt_hint;
	} else {
		skb = tcp_rtx_queue_head(sk);
		cnt = 0;
	}

	skb_rbtree_walk_from(skb) {
		/* TODO: do this better */
		/* this is not the most efficient way to do this... */
		tp->lost_skb_hint = skb;
		tp->lost_cnt_hint = cnt;

		if (after(TCP_SKB_CB(skb)->end_seq, loss_high))
			break;

		oldcnt = cnt;
		if (tcp_is_reno(tp) ||
		    (TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_ACKED))
			cnt += tcp_skb_pcount(skb);

		if (cnt > packets) {
			if (tcp_is_sack(tp) ||
			    (TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_ACKED) ||
			    (oldcnt >= packets))
				break;

			mss = tcp_skb_mss(skb);
			/* If needed, chop off the prefix to mark as lost. */
			lost = (packets - oldcnt) * mss;
			if (lost < skb->len &&
			    tcp_fragment(sk, TCP_FRAG_IN_RTX_QUEUE, skb,
					 lost, mss, GFP_ATOMIC) < 0)
				break;
			cnt = packets;
		}

		tcp_skb_mark_lost(tp, skb);

		if (mark_head)
			break;
	}
	tcp_verify_left_out(tp);
}

/* Account newly detected lost packet(s) */

static void tcp_update_scoreboard(struct sock *sk, int fast_rexmit)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tcp_is_sack(tp)) {
		int sacked_upto = tp->sacked_out - tp->reordering;
		if (sacked_upto >= 0)
			tcp_mark_head_lost(sk, sacked_upto, 0);
		else if (fast_rexmit)
			tcp_mark_head_lost(sk, 1, 1);
	}
}

static bool tcp_tsopt_ecr_before(const struct tcp_sock *tp, u32 when)
{
	return tp->rx_opt.saw_tstamp && tp->rx_opt.rcv_tsecr &&
	       before(tp->rx_opt.rcv_tsecr, when);
}

/* skb is spurious retransmitted if the returned timestamp echo
 * reply is prior to the skb transmission time
 */
static bool tcp_skb_spurious_retrans(const struct tcp_sock *tp,
				     const struct sk_buff *skb)
{
	return (TCP_SKB_CB(skb)->sacked & TCPCB_RETRANS) &&
	       tcp_tsopt_ecr_before(tp, tcp_skb_timestamp(skb));
}

/* Nothing was retransmitted or returned timestamp is less
 * than timestamp of the first retransmission.
 */
static inline bool tcp_packet_delayed(const struct tcp_sock *tp)
{
	return tp->retrans_stamp &&
	       tcp_tsopt_ecr_before(tp, tp->retrans_stamp);
}

/* Undo procedures. */

/* We can clear retrans_stamp when there are no retransmissions in the
 * window. It would seem that it is trivially available for us in
 * tp->retrans_out, however, that kind of assumptions doesn't consider
 * what will happen if errors occur when sending retransmission for the
 * second time. ...It could the that such segment has only
 * TCPCB_EVER_RETRANS set at the present time. It seems that checking
 * the head skb is enough except for some reneging corner cases that
 * are not worth the effort.
 *
 * Main reason for all this complexity is the fact that connection dying
 * time now depends on the validity of the retrans_stamp, in particular,
 * that successive retransmissions of a segment must not advance
 * retrans_stamp under any conditions.
 */
static bool tcp_any_retrans_done(const struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *skb;

	if (tp->retrans_out)
		return true;

	skb = tcp_rtx_queue_head(sk);
	if (unlikely(skb && TCP_SKB_CB(skb)->sacked & TCPCB_EVER_RETRANS))
		return true;

	return false;
}

static void DBGUNDO(struct sock *sk, const char *msg)
{
#if FASTRETRANS_DEBUG > 1
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_sock *inet = inet_sk(sk);

	if (sk->sk_family == AF_INET) {
		pr_debug("Undo %s %pI4/%u c%u l%u ss%u/%u p%u\n",
			 msg,
			 &inet->inet_daddr, ntohs(inet->inet_dport),
			 tp->snd_cwnd, tcp_left_out(tp),
			 tp->snd_ssthresh, tp->prior_ssthresh,
			 tp->packets_out);
	}
#if IS_ENABLED(CONFIG_IPV6)
	else if (sk->sk_family == AF_INET6) {
		pr_debug("Undo %s %pI6/%u c%u l%u ss%u/%u p%u\n",
			 msg,
			 &sk->sk_v6_daddr, ntohs(inet->inet_dport),
			 tp->snd_cwnd, tcp_left_out(tp),
			 tp->snd_ssthresh, tp->prior_ssthresh,
			 tp->packets_out);
	}
#endif
#endif
}

static void tcp_undo_cwnd_reduction(struct sock *sk, bool unmark_loss)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (unmark_loss) {
		struct sk_buff *skb;

		skb_rbtree_walk(skb, &sk->tcp_rtx_queue) {
			TCP_SKB_CB(skb)->sacked &= ~TCPCB_LOST;
		}
		tp->lost_out = 0;
		tcp_clear_all_retrans_hints(tp);
	}

	if (tp->prior_ssthresh) {
		const struct inet_connection_sock *icsk = inet_csk(sk);

		tp->snd_cwnd = icsk->icsk_ca_ops->undo_cwnd(sk);

		if (tp->prior_ssthresh > tp->snd_ssthresh) {
			tp->snd_ssthresh = tp->prior_ssthresh;
			tcp_ecn_withdraw_cwr(tp);
		}
	}
	tp->snd_cwnd_stamp = tcp_jiffies32;
	tp->undo_marker = 0;
	tp->rack.advanced = 1; /* Force RACK to re-exam losses */
}

static inline bool tcp_may_undo(const struct tcp_sock *tp)
{
	return tp->undo_marker && (!tp->undo_retrans || tcp_packet_delayed(tp));
}

/* People celebrate: "We love our President!" */
static bool tcp_try_undo_recovery(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tcp_may_undo(tp)) {
		int mib_idx;

		/* Happy end! We did not retransmit anything
		 * or our original transmission succeeded.
		 */
		DBGUNDO(sk, inet_csk(sk)->icsk_ca_state == TCP_CA_Loss ? "loss" : "retrans");
		tcp_undo_cwnd_reduction(sk, false);
		if (inet_csk(sk)->icsk_ca_state == TCP_CA_Loss)
			mib_idx = LINUX_MIB_TCPLOSSUNDO;
		else
			mib_idx = LINUX_MIB_TCPFULLUNDO;

		NET_INC_STATS(sock_net(sk), mib_idx);
	} else if (tp->rack.reo_wnd_persist) {
		tp->rack.reo_wnd_persist--;
	}
	if (tp->snd_una == tp->high_seq && tcp_is_reno(tp)) {
		/* Hold old state until something *above* high_seq
		 * is ACKed. For Reno it is MUST to prevent false
		 * fast retransmits (RFC2582). SACK TCP is safe. */
		if (!tcp_any_retrans_done(sk))
			tp->retrans_stamp = 0;
		return true;
	}
	tcp_set_ca_state(sk, TCP_CA_Open);
	tp->is_sack_reneg = 0;
	return false;
}

/* Try to undo cwnd reduction, because D-SACKs acked all retransmitted data */
static bool tcp_try_undo_dsack(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tp->undo_marker && !tp->undo_retrans) {
		tp->rack.reo_wnd_persist = min(TCP_RACK_RECOVERY_THRESH,
					       tp->rack.reo_wnd_persist + 1);
		DBGUNDO(sk, "D-SACK");
		tcp_undo_cwnd_reduction(sk, false);
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPDSACKUNDO);
		return true;
	}
	return false;
}

/* Undo during loss recovery after partial ACK or using F-RTO. */
static bool tcp_try_undo_loss(struct sock *sk, bool frto_undo)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (frto_undo || tcp_may_undo(tp)) {
		tcp_undo_cwnd_reduction(sk, true);

		DBGUNDO(sk, "partial loss");
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPLOSSUNDO);
		if (frto_undo)
			NET_INC_STATS(sock_net(sk),
					LINUX_MIB_TCPSPURIOUSRTOS);
		inet_csk(sk)->icsk_retransmits = 0;
		if (frto_undo || tcp_is_sack(tp)) {
			tcp_set_ca_state(sk, TCP_CA_Open);
			tp->is_sack_reneg = 0;
		}
		return true;
	}
	return false;
}

/* The cwnd reduction in CWR and Recovery uses the PRR algorithm in RFC 6937.
 * It computes the number of packets to send (sndcnt) based on packets newly
 * delivered:
 *   1) If the packets in flight is larger than ssthresh, PRR spreads the
 *	cwnd reductions across a full RTT.
 *   2) Otherwise PRR uses packet conservation to send as much as delivered.
 *      But when the retransmits are acked without further losses, PRR
 *      slow starts cwnd up to ssthresh to speed up the recovery.
 */
static void tcp_init_cwnd_reduction(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	tp->high_seq = tp->snd_nxt;
	tp->tlp_high_seq = 0;
	tp->snd_cwnd_cnt = 0;
	tp->prior_cwnd = tp->snd_cwnd;
	tp->prr_delivered = 0;
	tp->prr_out = 0;
	tp->snd_ssthresh = inet_csk(sk)->icsk_ca_ops->ssthresh(sk);
	tcp_ecn_queue_cwr(tp);
}

void tcp_cwnd_reduction(struct sock *sk, int newly_acked_sacked, int flag)
{
	struct tcp_sock *tp = tcp_sk(sk);
	int sndcnt = 0;
	int delta = tp->snd_ssthresh - tcp_packets_in_flight(tp);

	if (newly_acked_sacked <= 0 || WARN_ON_ONCE(!tp->prior_cwnd))
		return;

	tp->prr_delivered += newly_acked_sacked;
	if (delta < 0) {
		u64 dividend = (u64)tp->snd_ssthresh * tp->prr_delivered +
			       tp->prior_cwnd - 1;
		sndcnt = div_u64(dividend, tp->prior_cwnd) - tp->prr_out;
	} else if ((flag & (FLAG_RETRANS_DATA_ACKED | FLAG_LOST_RETRANS)) ==
		   FLAG_RETRANS_DATA_ACKED) {
		sndcnt = min_t(int, delta,
			       max_t(int, tp->prr_delivered - tp->prr_out,
				     newly_acked_sacked) + 1);
	} else {
		sndcnt = min(delta, newly_acked_sacked);
	}
	/* Force a fast retransmit upon entering fast recovery */
	sndcnt = max(sndcnt, (tp->prr_out ? 0 : 1));
	tp->snd_cwnd = tcp_packets_in_flight(tp) + sndcnt;
}

static inline void tcp_end_cwnd_reduction(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (inet_csk(sk)->icsk_ca_ops->cong_control)
		return;

	/* Reset cwnd to ssthresh in CWR or Recovery (unless it's undone) */
	if (tp->snd_ssthresh < TCP_INFINITE_SSTHRESH &&
	    (inet_csk(sk)->icsk_ca_state == TCP_CA_CWR || tp->undo_marker)) {
		tp->snd_cwnd = tp->snd_ssthresh;
		tp->snd_cwnd_stamp = tcp_jiffies32;
	}
	tcp_ca_event(sk, CA_EVENT_COMPLETE_CWR);
}

/* Enter CWR state. Disable cwnd undo since congestion is proven with ECN */
void tcp_enter_cwr(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	tp->prior_ssthresh = 0;
	if (inet_csk(sk)->icsk_ca_state < TCP_CA_CWR) {
		tp->undo_marker = 0;
		tcp_init_cwnd_reduction(sk);
		tcp_set_ca_state(sk, TCP_CA_CWR);
	}
}
EXPORT_SYMBOL(tcp_enter_cwr);

static void tcp_try_keep_open(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	int state = TCP_CA_Open;

	if (tcp_left_out(tp) || tcp_any_retrans_done(sk))
		state = TCP_CA_Disorder;

	if (inet_csk(sk)->icsk_ca_state != state) {
		tcp_set_ca_state(sk, state);
		tp->high_seq = tp->snd_nxt;
	}
}

static void tcp_try_to_open(struct sock *sk, int flag)
{
	struct tcp_sock *tp = tcp_sk(sk);

	tcp_verify_left_out(tp);

	if (!tcp_any_retrans_done(sk))
		tp->retrans_stamp = 0;

	if (flag & FLAG_ECE)
		tcp_enter_cwr(sk);

	if (inet_csk(sk)->icsk_ca_state != TCP_CA_CWR) {
		tcp_try_keep_open(sk);
	}
}

static void tcp_mtup_probe_failed(struct sock *sk)
{
	struct inet_connection_sock *icsk = inet_csk(sk);

	icsk->icsk_mtup.search_high = icsk->icsk_mtup.probe_size - 1;
	icsk->icsk_mtup.probe_size = 0;
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPMTUPFAIL);
}

static void tcp_mtup_probe_success(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_connection_sock *icsk = inet_csk(sk);

	/* FIXME: breaks with very large cwnd */
	tp->prior_ssthresh = tcp_current_ssthresh(sk);
	tp->snd_cwnd = tp->snd_cwnd *
		       tcp_mss_to_mtu(sk, tp->mss_cache) /
		       icsk->icsk_mtup.probe_size;
	tp->snd_cwnd_cnt = 0;
	tp->snd_cwnd_stamp = tcp_jiffies32;
	tp->snd_ssthresh = tcp_current_ssthresh(sk);

	icsk->icsk_mtup.search_low = icsk->icsk_mtup.probe_size;
	icsk->icsk_mtup.probe_size = 0;
	tcp_sync_mss(sk, icsk->icsk_pmtu_cookie);
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPMTUPSUCCESS);
}

/* Do a simple retransmit without using the backoff mechanisms in
 * tcp_timer. This is used for path mtu discovery.
 * The socket is already locked here.
 */
void tcp_simple_retransmit(struct sock *sk)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *skb;
	unsigned int mss = tcp_current_mss(sk);

	skb_rbtree_walk(skb, &sk->tcp_rtx_queue) {
		if (tcp_skb_seglen(skb) > mss &&
		    !(TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_ACKED)) {
			if (TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_RETRANS) {
				TCP_SKB_CB(skb)->sacked &= ~TCPCB_SACKED_RETRANS;
				tp->retrans_out -= tcp_skb_pcount(skb);
			}
			tcp_skb_mark_lost_uncond_verify(tp, skb);
		}
	}

	tcp_clear_retrans_hints_partial(tp);

	if (!tp->lost_out)
		return;

	if (tcp_is_reno(tp))
		tcp_limit_reno_sacked(tp);

	tcp_verify_left_out(tp);

	/* Don't muck with the congestion window here.
	 * Reason is that we do not increase amount of _data_
	 * in network, but units changed and effective
	 * cwnd/ssthresh really reduced now.
	 */
	if (icsk->icsk_ca_state != TCP_CA_Loss) {
		tp->high_seq = tp->snd_nxt;
		tp->snd_ssthresh = tcp_current_ssthresh(sk);
		tp->prior_ssthresh = 0;
		tp->undo_marker = 0;
		tcp_set_ca_state(sk, TCP_CA_Loss);
	}
	tcp_xmit_retransmit_queue(sk);
}
EXPORT_SYMBOL(tcp_simple_retransmit);

void tcp_enter_recovery(struct sock *sk, bool ece_ack)
{
	struct tcp_sock *tp = tcp_sk(sk);
	int mib_idx;

	if (tcp_is_reno(tp))
		mib_idx = LINUX_MIB_TCPRENORECOVERY;
	else
		mib_idx = LINUX_MIB_TCPSACKRECOVERY;

	NET_INC_STATS(sock_net(sk), mib_idx);

	tp->prior_ssthresh = 0;
	tcp_init_undo(tp);

	if (!tcp_in_cwnd_reduction(sk)) {
		if (!ece_ack)
			tp->prior_ssthresh = tcp_current_ssthresh(sk);
		tcp_init_cwnd_reduction(sk);
	}
	tcp_set_ca_state(sk, TCP_CA_Recovery);
}

/* Process an ACK in CA_Loss state. Move to CA_Open if lost data are
 * recovered or spurious. Otherwise retransmits more on partial ACKs.
 */
static void tcp_process_loss(struct sock *sk, int flag, int num_dupack,
			     int *rexmit)
{
	struct tcp_sock *tp = tcp_sk(sk);
	bool recovered = !before(tp->snd_una, tp->high_seq);

	if ((flag & FLAG_SND_UNA_ADVANCED || rcu_access_pointer(tp->fastopen_rsk)) &&
	    tcp_try_undo_loss(sk, false))
		return;

	if (tp->frto) { /* F-RTO RFC5682 sec 3.1 (sack enhanced version). */
		/* Step 3.b. A timeout is spurious if not all data are
		 * lost, i.e., never-retransmitted data are (s)acked.
		 */
		if ((flag & FLAG_ORIG_SACK_ACKED) &&
		    tcp_try_undo_loss(sk, true))
			return;

		if (after(tp->snd_nxt, tp->high_seq)) {
			if (flag & FLAG_DATA_SACKED || num_dupack)
				tp->frto = 0; /* Step 3.a. loss was real */
		} else if (flag & FLAG_SND_UNA_ADVANCED && !recovered) {
			tp->high_seq = tp->snd_nxt;
			/* Step 2.b. Try send new data (but deferred until cwnd
			 * is updated in tcp_ack()). Otherwise fall back to
			 * the conventional recovery.
			 */
			if (!tcp_write_queue_empty(sk) &&
			    after(tcp_wnd_end(tp), tp->snd_nxt)) {
				*rexmit = REXMIT_NEW;
				return;
			}
			tp->frto = 0;
		}
	}

	if (recovered) {
		/* F-RTO RFC5682 sec 3.1 step 2.a and 1st part of step 3.a */
		tcp_try_undo_recovery(sk);
		return;
	}
	if (tcp_is_reno(tp)) {
		/* A Reno DUPACK means new data in F-RTO step 2.b above are
		 * delivered. Lower inflight to clock out (re)tranmissions.
		 */
		if (after(tp->snd_nxt, tp->high_seq) && num_dupack)
			tcp_add_reno_sack(sk, num_dupack);
		else if (flag & FLAG_SND_UNA_ADVANCED)
			tcp_reset_reno_sack(tp);
	}
	*rexmit = REXMIT_LOST;
}

/* Undo during fast recovery after partial ACK. */
static bool tcp_try_undo_partial(struct sock *sk, u32 prior_snd_una)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tp->undo_marker && tcp_packet_delayed(tp)) {
		/* Plain luck! Hole if filled with delayed
		 * packet, rather than with a retransmit. Check reordering.
		 */
		tcp_check_sack_reordering(sk, prior_snd_una, 1);

		/* We are getting evidence that the reordering degree is higher
		 * than we realized. If there are no retransmits out then we
		 * can undo. Otherwise we clock out new packets but do not
		 * mark more packets lost or retransmit more.
		 */
		if (tp->retrans_out)
			return true;

		if (!tcp_any_retrans_done(sk))
			tp->retrans_stamp = 0;

		DBGUNDO(sk, "partial recovery");
		tcp_undo_cwnd_reduction(sk, true);
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPPARTIALUNDO);
		tcp_try_keep_open(sk);
		return true;
	}
	return false;
}

static void tcp_identify_packet_loss(struct sock *sk, int *ack_flag)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tcp_rtx_queue_empty(sk))
		return;

	if (unlikely(tcp_is_reno(tp))) {
		tcp_newreno_mark_lost(sk, *ack_flag & FLAG_SND_UNA_ADVANCED);
	} else if (tcp_is_rack(sk)) {
		u32 prior_retrans = tp->retrans_out;

		tcp_rack_mark_lost(sk);
		if (prior_retrans > tp->retrans_out)
			*ack_flag |= FLAG_LOST_RETRANS;
	}
}

static bool tcp_force_fast_retransmit(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	return after(tcp_highest_sack_seq(tp),
		     tp->snd_una + tp->reordering * tp->mss_cache);
}

/* Process an event, which can update packets-in-flight not trivially.
 * Main goal of this function is to calculate new estimate for left_out,
 * taking into account both packets sitting in receiver's buffer and
 * packets lost by network.
 *
 * Besides that it updates the congestion state when packet loss or ECN
 * is detected. But it does not reduce the cwnd, it is done by the
 * congestion control later.
 *
 * It does _not_ decide what to send, it is made in function
 * tcp_xmit_retransmit_queue().
 */
static void tcp_fastretrans_alert(struct sock *sk, const u32 prior_snd_una,
				  int num_dupack, int *ack_flag, int *rexmit)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	int fast_rexmit = 0, flag = *ack_flag;
	bool do_lost = num_dupack || ((flag & FLAG_DATA_SACKED) &&
				      tcp_force_fast_retransmit(sk));

	if (!tp->packets_out && tp->sacked_out)
		tp->sacked_out = 0;

	/* Now state machine starts.
	 * A. ECE, hence prohibit cwnd undoing, the reduction is required. */
	if (flag & FLAG_ECE)
		tp->prior_ssthresh = 0;

	/* B. In all the states check for reneging SACKs. */
	if (tcp_check_sack_reneging(sk, flag))
		return;

	/* C. Check consistency of the current state. */
	tcp_verify_left_out(tp);

	/* D. Check state exit conditions. State can be terminated
	 *    when high_seq is ACKed. */
	if (icsk->icsk_ca_state == TCP_CA_Open) {
		WARN_ON(tp->retrans_out != 0);
		tp->retrans_stamp = 0;
	} else if (!before(tp->snd_una, tp->high_seq)) {
		switch (icsk->icsk_ca_state) {
		case TCP_CA_CWR:
			/* CWR is to be held something *above* high_seq
			 * is ACKed for CWR bit to reach receiver. */
			if (tp->snd_una != tp->high_seq) {
				tcp_end_cwnd_reduction(sk);
				tcp_set_ca_state(sk, TCP_CA_Open);
			}
			break;

		case TCP_CA_Recovery:
			if (tcp_is_reno(tp))
				tcp_reset_reno_sack(tp);
			if (tcp_try_undo_recovery(sk))
				return;
			tcp_end_cwnd_reduction(sk);
			break;
		}
	}

	/* E. Process state. */
	switch (icsk->icsk_ca_state) {
	case TCP_CA_Recovery:
		if (!(flag & FLAG_SND_UNA_ADVANCED)) {
			if (tcp_is_reno(tp))
				tcp_add_reno_sack(sk, num_dupack);
		} else {
			if (tcp_try_undo_partial(sk, prior_snd_una))
				return;
			/* Partial ACK arrived. Force fast retransmit. */
			do_lost = tcp_is_reno(tp) ||
				  tcp_force_fast_retransmit(sk);
		}
		if (tcp_try_undo_dsack(sk)) {
			tcp_try_keep_open(sk);
			return;
		}
		tcp_identify_packet_loss(sk, ack_flag);
		break;
	case TCP_CA_Loss:
		tcp_process_loss(sk, flag, num_dupack, rexmit);
		tcp_identify_packet_loss(sk, ack_flag);
		if (!(icsk->icsk_ca_state == TCP_CA_Open ||
		      (*ack_flag & FLAG_LOST_RETRANS)))
			return;
		/* Change state if cwnd is undone or retransmits are lost */
		/* fall through */
	default:
		if (tcp_is_reno(tp)) {
			if (flag & FLAG_SND_UNA_ADVANCED)
				tcp_reset_reno_sack(tp);
			tcp_add_reno_sack(sk, num_dupack);
		}

		if (icsk->icsk_ca_state <= TCP_CA_Disorder)
			tcp_try_undo_dsack(sk);

		tcp_identify_packet_loss(sk, ack_flag);
		if (!tcp_time_to_recover(sk, flag)) {
			tcp_try_to_open(sk, flag);
			return;
		}

		/* MTU probe failure: don't reduce cwnd */
		if (icsk->icsk_ca_state < TCP_CA_CWR &&
		    icsk->icsk_mtup.probe_size &&
		    tp->snd_una == tp->mtu_probe.probe_seq_start) {
			tcp_mtup_probe_failed(sk);
			/* Restores the reduction we did in tcp_mtup_probe() */
			tp->snd_cwnd++;
			tcp_simple_retransmit(sk);
			return;
		}

		/* Otherwise enter Recovery state */
		tcp_enter_recovery(sk, (flag & FLAG_ECE));
		fast_rexmit = 1;
	}

	if (!tcp_is_rack(sk) && do_lost)
		tcp_update_scoreboard(sk, fast_rexmit);
	*rexmit = REXMIT_LOST;
}

static void tcp_update_rtt_min(struct sock *sk, u32 rtt_us, const int flag)
{
	u32 wlen = sock_net(sk)->ipv4.sysctl_tcp_min_rtt_wlen * HZ;
	struct tcp_sock *tp = tcp_sk(sk);

	if ((flag & FLAG_ACK_MAYBE_DELAYED) && rtt_us > tcp_min_rtt(tp)) {
		/* If the remote keeps returning delayed ACKs, eventually
		 * the min filter would pick it up and overestimate the
		 * prop. delay when it expires. Skip suspected delayed ACKs.
		 */
		return;
	}
	minmax_running_min(&tp->rtt_min, wlen, tcp_jiffies32,
			   rtt_us ? : jiffies_to_usecs(1));
}

static bool tcp_ack_update_rtt(struct sock *sk, const int flag,
			       long seq_rtt_us, long sack_rtt_us,
			       long ca_rtt_us, struct rate_sample *rs)
{
	const struct tcp_sock *tp = tcp_sk(sk);

	/* Prefer RTT measured from ACK's timing to TS-ECR. This is because
	 * broken middle-boxes or peers may corrupt TS-ECR fields. But
	 * Karn's algorithm forbids taking RTT if some retransmitted data
	 * is acked (RFC6298).
	 */
	if (seq_rtt_us < 0)
		seq_rtt_us = sack_rtt_us;

	/* RTTM Rule: A TSecr value received in a segment is used to
	 * update the averaged RTT measurement only if the segment
	 * acknowledges some new data, i.e., only if it advances the
	 * left edge of the send window.
	 * See draft-ietf-tcplw-high-performance-00, section 3.3.
	 */
	if (seq_rtt_us < 0 && tp->rx_opt.saw_tstamp && tp->rx_opt.rcv_tsecr &&
	    flag & FLAG_ACKED) {
		u32 delta = tcp_time_stamp(tp) - tp->rx_opt.rcv_tsecr;

		if (likely(delta < INT_MAX / (USEC_PER_SEC / TCP_TS_HZ))) {
			if (!delta)
				delta = 1;
			seq_rtt_us = delta * (USEC_PER_SEC / TCP_TS_HZ);
			ca_rtt_us = seq_rtt_us;
		}
	}
	rs->rtt_us = ca_rtt_us; /* RTT of last (S)ACKed packet (or -1) */
	if (seq_rtt_us < 0)
		return false;

	/* ca_rtt_us >= 0 is counting on the invariant that ca_rtt_us is
	 * always taken together with ACK, SACK, or TS-opts. Any negative
	 * values will be skipped with the seq_rtt_us < 0 check above.
	 */
	tcp_update_rtt_min(sk, ca_rtt_us, flag);
	tcp_rtt_estimator(sk, seq_rtt_us);
	tcp_set_rto(sk);

	/* RFC6298: only reset backoff on valid RTT measurement. */
	inet_csk(sk)->icsk_backoff = 0;
	return true;
}

/* Compute time elapsed between (last) SYNACK and the ACK completing 3WHS. */
void tcp_synack_rtt_meas(struct sock *sk, struct request_sock *req)
{
	struct rate_sample rs;
	long rtt_us = -1L;

	if (req && !req->num_retrans && tcp_rsk(req)->snt_synack)
		rtt_us = tcp_stamp_us_delta(tcp_clock_us(), tcp_rsk(req)->snt_synack);

	tcp_ack_update_rtt(sk, FLAG_SYN_ACKED, rtt_us, -1L, rtt_us, &rs);
}


static void tcp_cong_avoid(struct sock *sk, u32 ack, u32 acked)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);

	icsk->icsk_ca_ops->cong_avoid(sk, ack, acked);
	tcp_sk(sk)->snd_cwnd_stamp = tcp_jiffies32;
}

/* Restart timer after forward progress on connection.
 * RFC2988 recommends to restart timer to now+rto.
 */
void tcp_rearm_rto(struct sock *sk)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);

	/* If the retrans timer is currently being used by Fast Open
	 * for SYN-ACK retrans purpose, stay put.
	 */
	if (rcu_access_pointer(tp->fastopen_rsk))
		return;

	if (!tp->packets_out) {
		inet_csk_clear_xmit_timer(sk, ICSK_TIME_RETRANS);
	} else {
		u32 rto = inet_csk(sk)->icsk_rto;
		/* Offset the time elapsed after installing regular RTO */
		if (icsk->icsk_pending == ICSK_TIME_REO_TIMEOUT ||
		    icsk->icsk_pending == ICSK_TIME_LOSS_PROBE) {
			s64 delta_us = tcp_rto_delta_us(sk);
			/* delta_us may not be positive if the socket is locked
			 * when the retrans timer fires and is rescheduled.
			 */
			rto = usecs_to_jiffies(max_t(int, delta_us, 1));
		}
		tcp_reset_xmit_timer(sk, ICSK_TIME_RETRANS, rto,
				     TCP_RTO_MAX, tcp_rtx_queue_head(sk));
	}
}

/* Try to schedule a loss probe; if that doesn't work, then schedule an RTO. */
static void tcp_set_xmit_timer(struct sock *sk)
{
	if (!tcp_schedule_loss_probe(sk, true))
		tcp_rearm_rto(sk);
}

/* If we get here, the whole TSO packet has not been acked. */
static u32 tcp_tso_acked(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 packets_acked;

	BUG_ON(!after(TCP_SKB_CB(skb)->end_seq, tp->snd_una));

	packets_acked = tcp_skb_pcount(skb);
	if (tcp_trim_head(sk, skb, tp->snd_una - TCP_SKB_CB(skb)->seq))
		return 0;
	packets_acked -= tcp_skb_pcount(skb);

	if (packets_acked) {
		BUG_ON(tcp_skb_pcount(skb) == 0);
		BUG_ON(!before(TCP_SKB_CB(skb)->seq, TCP_SKB_CB(skb)->end_seq));
	}

	return packets_acked;
}

static void tcp_ack_tstamp(struct sock *sk, struct sk_buff *skb,
			   u32 prior_snd_una)
{
	const struct skb_shared_info *shinfo;

	/* Avoid cache line misses to get skb_shinfo() and shinfo->tx_flags */
	if (likely(!TCP_SKB_CB(skb)->txstamp_ack))
		return;

	shinfo = skb_shinfo(skb);
	if (!before(shinfo->tskey, prior_snd_una) &&
	    before(shinfo->tskey, tcp_sk(sk)->snd_una)) {
		tcp_skb_tsorted_save(skb) {
			__skb_tstamp_tx(skb, NULL, sk, SCM_TSTAMP_ACK);
		} tcp_skb_tsorted_restore(skb);
	}
}

/* Remove acknowledged frames from the retransmission queue. If our packet
 * is before the ack sequence we can discard it as it's confirmed to have
 * arrived at the other end.
 */
static int tcp_clean_rtx_queue(struct sock *sk, u32 prior_fack,
			       u32 prior_snd_una,
			       struct tcp_sacktag_state *sack)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);
	u64 first_ackt, last_ackt;
	struct tcp_sock *tp = tcp_sk(sk);
	u32 prior_sacked = tp->sacked_out;
	u32 reord = tp->snd_nxt; /* lowest acked un-retx un-sacked seq */
	struct sk_buff *skb, *next;
	bool fully_acked = true;
	long sack_rtt_us = -1L;
	long seq_rtt_us = -1L;
	long ca_rtt_us = -1L;
	u32 pkts_acked = 0;
	u32 last_in_flight = 0;
	bool rtt_update;
	int flag = 0;

	first_ackt = 0;

	for (skb = skb_rb_first(&sk->tcp_rtx_queue); skb; skb = next) {
		struct tcp_skb_cb *scb = TCP_SKB_CB(skb);
		const u32 start_seq = scb->seq;
		u8 sacked = scb->sacked;
		u32 acked_pcount;

		tcp_ack_tstamp(sk, skb, prior_snd_una);

		/* Determine how many packets and what bytes were acked, tso and else */
		if (after(scb->end_seq, tp->snd_una)) {
			if (tcp_skb_pcount(skb) == 1 ||
			    !after(tp->snd_una, scb->seq))
				break;

			acked_pcount = tcp_tso_acked(sk, skb);
			if (!acked_pcount)
				break;
			fully_acked = false;
		} else {
			acked_pcount = tcp_skb_pcount(skb);
		}

		if (unlikely(sacked & TCPCB_RETRANS)) {
			if (sacked & TCPCB_SACKED_RETRANS)
				tp->retrans_out -= acked_pcount;
			flag |= FLAG_RETRANS_DATA_ACKED;
		} else if (!(sacked & TCPCB_SACKED_ACKED)) {
			last_ackt = tcp_skb_timestamp_us(skb);
			WARN_ON_ONCE(last_ackt == 0);
			if (!first_ackt)
				first_ackt = last_ackt;

			last_in_flight = TCP_SKB_CB(skb)->tx.in_flight;
			if (before(start_seq, reord))
				reord = start_seq;
			if (!after(scb->end_seq, tp->high_seq))
				flag |= FLAG_ORIG_SACK_ACKED;
		}

		if (sacked & TCPCB_SACKED_ACKED) {
			tp->sacked_out -= acked_pcount;
		} else if (tcp_is_sack(tp)) {
			tp->delivered += acked_pcount;
			if (!tcp_skb_spurious_retrans(tp, skb))
				tcp_rack_advance(tp, sacked, scb->end_seq,
						 tcp_skb_timestamp_us(skb));
		}
		if (sacked & TCPCB_LOST)
			tp->lost_out -= acked_pcount;

		tp->packets_out -= acked_pcount;
		pkts_acked += acked_pcount;
		tcp_rate_skb_delivered(sk, skb, sack->rate);

		/* Initial outgoing SYN's get put onto the write_queue
		 * just like anything else we transmit.  It is not
		 * true data, and if we misinform our callers that
		 * this ACK acks real data, we will erroneously exit
		 * connection startup slow start one packet too
		 * quickly.  This is severely frowned upon behavior.
		 */
		if (likely(!(scb->tcp_flags & TCPHDR_SYN))) {
			flag |= FLAG_DATA_ACKED;
		} else {
			flag |= FLAG_SYN_ACKED;
			tp->retrans_stamp = 0;
		}

		if (!fully_acked)
			break;

		next = skb_rb_next(skb);
		if (unlikely(skb == tp->retransmit_skb_hint))
			tp->retransmit_skb_hint = NULL;
		if (unlikely(skb == tp->lost_skb_hint))
			tp->lost_skb_hint = NULL;
		tcp_highest_sack_replace(sk, skb, next);
		tcp_rtx_queue_unlink_and_free(skb, sk);
	}

	if (!skb)
		tcp_chrono_stop(sk, TCP_CHRONO_BUSY);

	if (likely(between(tp->snd_up, prior_snd_una, tp->snd_una)))
		tp->snd_up = tp->snd_una;

	if (skb && (TCP_SKB_CB(skb)->sacked & TCPCB_SACKED_ACKED))
		flag |= FLAG_SACK_RENEGING;

	if (likely(first_ackt) && !(flag & FLAG_RETRANS_DATA_ACKED)) {
		seq_rtt_us = tcp_stamp_us_delta(tp->tcp_mstamp, first_ackt);
		ca_rtt_us = tcp_stamp_us_delta(tp->tcp_mstamp, last_ackt);

		if (pkts_acked == 1 && last_in_flight < tp->mss_cache &&
		    last_in_flight && !prior_sacked && fully_acked &&
		    sack->rate->prior_delivered + 1 == tp->delivered &&
		    !(flag & (FLAG_CA_ALERT | FLAG_SYN_ACKED))) {
			/* Conservatively mark a delayed ACK. It's typically
			 * from a lone runt packet over the round trip to
			 * a receiver w/o out-of-order or CE events.
			 */
			flag |= FLAG_ACK_MAYBE_DELAYED;
		}
	}
	if (sack->first_sackt) {
		sack_rtt_us = tcp_stamp_us_delta(tp->tcp_mstamp, sack->first_sackt);
		ca_rtt_us = tcp_stamp_us_delta(tp->tcp_mstamp, sack->last_sackt);
	}
	rtt_update = tcp_ack_update_rtt(sk, flag, seq_rtt_us, sack_rtt_us,
					ca_rtt_us, sack->rate);

	if (flag & FLAG_ACKED) {
		flag |= FLAG_SET_XMIT_TIMER;  /* set TLP or RTO timer */
		if (unlikely(icsk->icsk_mtup.probe_size &&
			     !after(tp->mtu_probe.probe_seq_end, tp->snd_una))) {
			tcp_mtup_probe_success(sk);
		}

		if (tcp_is_reno(tp)) {
			tcp_remove_reno_sacks(sk, pkts_acked);

			/* If any of the cumulatively ACKed segments was
			 * retransmitted, non-SACK case cannot confirm that
			 * progress was due to original transmission due to
			 * lack of TCPCB_SACKED_ACKED bits even if some of
			 * the packets may have been never retransmitted.
			 */
			if (flag & FLAG_RETRANS_DATA_ACKED)
				flag &= ~FLAG_ORIG_SACK_ACKED;
		} else {
			int delta;

			/* Non-retransmitted hole got filled? That's reordering */
			if (before(reord, prior_fack))
				tcp_check_sack_reordering(sk, reord, 0);

			delta = prior_sacked - tp->sacked_out;
			tp->lost_cnt_hint -= min(tp->lost_cnt_hint, delta);
		}
	} else if (skb && rtt_update && sack_rtt_us >= 0 &&
		   sack_rtt_us > tcp_stamp_us_delta(tp->tcp_mstamp,
						    tcp_skb_timestamp_us(skb))) {
		/* Do not re-arm RTO if the sack RTT is measured from data sent
		 * after when the head was last (re)transmitted. Otherwise the
		 * timeout may continue to extend in loss recovery.
		 */
		flag |= FLAG_SET_XMIT_TIMER;  /* set TLP or RTO timer */
	}

	if (icsk->icsk_ca_ops->pkts_acked) {
		struct ack_sample sample = { .pkts_acked = pkts_acked,
					     .rtt_us = sack->rate->rtt_us,
					     .in_flight = last_in_flight };

		icsk->icsk_ca_ops->pkts_acked(sk, &sample);
	}

#if FASTRETRANS_DEBUG > 0
	WARN_ON((int)tp->sacked_out < 0);
	WARN_ON((int)tp->lost_out < 0);
	WARN_ON((int)tp->retrans_out < 0);
	if (!tp->packets_out && tcp_is_sack(tp)) {
		icsk = inet_csk(sk);
		if (tp->lost_out) {
			pr_debug("Leak l=%u %d\n",
				 tp->lost_out, icsk->icsk_ca_state);
			tp->lost_out = 0;
		}
		if (tp->sacked_out) {
			pr_debug("Leak s=%u %d\n",
				 tp->sacked_out, icsk->icsk_ca_state);
			tp->sacked_out = 0;
		}
		if (tp->retrans_out) {
			pr_debug("Leak r=%u %d\n",
				 tp->retrans_out, icsk->icsk_ca_state);
			tp->retrans_out = 0;
		}
	}
#endif
	return flag;
}

static void tcp_ack_probe(struct sock *sk)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct sk_buff *head = tcp_send_head(sk);
	const struct tcp_sock *tp = tcp_sk(sk);

	/* Was it a usable window open? */
	if (!head)
		return;
	if (!after(TCP_SKB_CB(head)->end_seq, tcp_wnd_end(tp))) {
		icsk->icsk_backoff = 0;
		inet_csk_clear_xmit_timer(sk, ICSK_TIME_PROBE0);
		/* Socket must be waked up by subsequent tcp_data_snd_check().
		 * This function is not for random using!
		 */
	} else {
		unsigned long when = tcp_probe0_when(sk, TCP_RTO_MAX);

		tcp_reset_xmit_timer(sk, ICSK_TIME_PROBE0,
				     when, TCP_RTO_MAX, NULL);
	}
}

static inline bool tcp_ack_is_dubious(const struct sock *sk, const int flag)
{
	return !(flag & FLAG_NOT_DUP) || (flag & FLAG_CA_ALERT) ||
		inet_csk(sk)->icsk_ca_state != TCP_CA_Open;
}

/* Decide wheather to run the increase function of congestion control. */
static inline bool tcp_may_raise_cwnd(const struct sock *sk, const int flag)
{
	/* If reordering is high then always grow cwnd whenever data is
	 * delivered regardless of its ordering. Otherwise stay conservative
	 * and only grow cwnd on in-order delivery (RFC5681). A stretched ACK w/
	 * new SACK or ECE mark may first advance cwnd here and later reduce
	 * cwnd in tcp_fastretrans_alert() based on more states.
	 */
	if (tcp_sk(sk)->reordering > sock_net(sk)->ipv4.sysctl_tcp_reordering)
		return flag & FLAG_FORWARD_PROGRESS;

	return flag & FLAG_DATA_ACKED;
}

/* The "ultimate" congestion control function that aims to replace the rigid
 * cwnd increase and decrease control (tcp_cong_avoid,tcp_*cwnd_reduction).
 * It's called toward the end of processing an ACK with precise rate
 * information. All transmission or retransmission are delayed afterwards.
 */
static void tcp_cong_control(struct sock *sk, u32 ack, u32 acked_sacked,
			     int flag, const struct rate_sample *rs)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);

	if (icsk->icsk_ca_ops->cong_control) {
		icsk->icsk_ca_ops->cong_control(sk, rs);
		return;
	}

	if (tcp_in_cwnd_reduction(sk)) {
		/* Reduce cwnd if state mandates */
		tcp_cwnd_reduction(sk, acked_sacked, flag);
	} else if (tcp_may_raise_cwnd(sk, flag)) {
		/* Advance cwnd if state allows */
		tcp_cong_avoid(sk, ack, acked_sacked);
	}
	tcp_update_pacing_rate(sk);
}

/* Check that window update is acceptable.
 * The function assumes that snd_una<=ack<=snd_next.
 */
static inline bool tcp_may_update_window(const struct tcp_sock *tp,
					const u32 ack, const u32 ack_seq,
					const u32 nwin)
{
	return	after(ack, tp->snd_una) ||
		after(ack_seq, tp->snd_wl1) ||
		(ack_seq == tp->snd_wl1 && nwin > tp->snd_wnd);
}

/* If we update tp->snd_una, also update tp->bytes_acked */
static void tcp_snd_una_update(struct tcp_sock *tp, u32 ack)
{
	u32 delta = ack - tp->snd_una;

	sock_owned_by_me((struct sock *)tp);
	tp->bytes_acked += delta;
	tp->snd_una = ack;
}

/* If we update tp->rcv_nxt, also update tp->bytes_received */
static void tcp_rcv_nxt_update(struct tcp_sock *tp, u32 seq)
{
	u32 delta = seq - tp->rcv_nxt;

	sock_owned_by_me((struct sock *)tp);
	tp->bytes_received += delta;
	WRITE_ONCE(tp->rcv_nxt, seq);
}

/* Update our send window.
 *
 * Window update algorithm, described in RFC793/RFC1122 (used in linux-2.2
 * and in FreeBSD. NetBSD's one is even worse.) is wrong.
 */
static int tcp_ack_update_window(struct sock *sk, const struct sk_buff *skb, u32 ack,
				 u32 ack_seq)
{
	struct tcp_sock *tp = tcp_sk(sk);
	int flag = 0;
	u32 nwin = ntohs(tcp_hdr(skb)->window);

	if (likely(!tcp_hdr(skb)->syn))
		nwin <<= tp->rx_opt.snd_wscale;

	if (tcp_may_update_window(tp, ack, ack_seq, nwin)) {
		flag |= FLAG_WIN_UPDATE;
		tcp_update_wl(tp, ack_seq);

		if (tp->snd_wnd != nwin) {
			tp->snd_wnd = nwin;

			/* Note, it is the only place, where
			 * fast path is recovered for sending TCP.
			 */
			tp->pred_flags = 0;
			tcp_fast_path_check(sk);

			if (!tcp_write_queue_empty(sk))
				tcp_slow_start_after_idle_check(sk);

			if (nwin > tp->max_window) {
				tp->max_window = nwin;
				tcp_sync_mss(sk, inet_csk(sk)->icsk_pmtu_cookie);
			}
		}
	}

	tcp_snd_una_update(tp, ack);

	return flag;
}

static bool __tcp_oow_rate_limited(struct net *net, int mib_idx,
				   u32 *last_oow_ack_time)
{
	if (*last_oow_ack_time) {
		s32 elapsed = (s32)(tcp_jiffies32 - *last_oow_ack_time);

		if (0 <= elapsed && elapsed < net->ipv4.sysctl_tcp_invalid_ratelimit) {
			NET_INC_STATS(net, mib_idx);
			return true;	/* rate-limited: don't send yet! */
		}
	}

	*last_oow_ack_time = tcp_jiffies32;

	return false;	/* not rate-limited: go ahead, send dupack now! */
}

/* Return true if we're currently rate-limiting out-of-window ACKs and
 * thus shouldn't send a dupack right now. We rate-limit dupacks in
 * response to out-of-window SYNs or ACKs to mitigate ACK loops or DoS
 * attacks that send repeated SYNs or ACKs for the same connection. To
 * do this, we do not send a duplicate SYNACK or ACK if the remote
 * endpoint is sending out-of-window SYNs or pure ACKs at a high rate.
 */
bool tcp_oow_rate_limited(struct net *net, const struct sk_buff *skb,
			  int mib_idx, u32 *last_oow_ack_time)
{
	/* Data packets without SYNs are not likely part of an ACK loop. */
	if ((TCP_SKB_CB(skb)->seq != TCP_SKB_CB(skb)->end_seq) &&
	    !tcp_hdr(skb)->syn)
		return false;

	return __tcp_oow_rate_limited(net, mib_idx, last_oow_ack_time);
}

/* RFC 5961 7 [ACK Throttling] */
static void tcp_send_challenge_ack(struct sock *sk, const struct sk_buff *skb)
{
	/* unprotected vars, we dont care of overwrites */
	static u32 challenge_timestamp;
	static unsigned int challenge_count;
	struct tcp_sock *tp = tcp_sk(sk);
	struct net *net = sock_net(sk);
	u32 count, now;

	/* First check our per-socket dupack rate limit. */
	if (__tcp_oow_rate_limited(net,
				   LINUX_MIB_TCPACKSKIPPEDCHALLENGE,
				   &tp->last_oow_ack_time))
		return;

	/* Then check host-wide RFC 5961 rate limit. */
	now = jiffies / HZ;
	if (now != challenge_timestamp) {
		u32 ack_limit = net->ipv4.sysctl_tcp_challenge_ack_limit;
		u32 half = (ack_limit + 1) >> 1;

		challenge_timestamp = now;
		WRITE_ONCE(challenge_count, half + prandom_u32_max(ack_limit));
	}
	count = READ_ONCE(challenge_count);
	if (count > 0) {
		WRITE_ONCE(challenge_count, count - 1);
		NET_INC_STATS(net, LINUX_MIB_TCPCHALLENGEACK);
		tcp_send_ack(sk);
	}
}

static void tcp_store_ts_recent(struct tcp_sock *tp)
{
	tp->rx_opt.ts_recent = tp->rx_opt.rcv_tsval;
	tp->rx_opt.ts_recent_stamp = ktime_get_seconds();
}

static void tcp_replace_ts_recent(struct tcp_sock *tp, u32 seq)
{
	if (tp->rx_opt.saw_tstamp && !after(seq, tp->rcv_wup)) {
		/* PAWS bug workaround wrt. ACK frames, the PAWS discard
		 * extra check below makes sure this can only happen
		 * for pure ACK frames.  -DaveM
		 *
		 * Not only, also it occurs for expired timestamps.
		 */

		if (tcp_paws_check(&tp->rx_opt, 0))
			tcp_store_ts_recent(tp);
	}
}

/* This routine deals with acks during a TLP episode and ends an episode by
 * resetting tlp_high_seq. Ref: TLP algorithm in draft-ietf-tcpm-rack
 */
static void tcp_process_tlp_ack(struct sock *sk, u32 ack, int flag)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (before(ack, tp->tlp_high_seq))
		return;

	if (!tp->tlp_retrans) {
		/* TLP of new data has been acknowledged */
		tp->tlp_high_seq = 0;
	} else if (flag & FLAG_DSACKING_ACK) {
		/* This DSACK means original and TLP probe arrived; no loss */
		tp->tlp_high_seq = 0;
	} else if (after(ack, tp->tlp_high_seq)) {
		/* ACK advances: there was a loss, so reduce cwnd. Reset
		 * tlp_high_seq in tcp_init_cwnd_reduction()
		 */
		tcp_init_cwnd_reduction(sk);
		tcp_set_ca_state(sk, TCP_CA_CWR);
		tcp_end_cwnd_reduction(sk);
		tcp_try_keep_open(sk);
		NET_INC_STATS(sock_net(sk),
				LINUX_MIB_TCPLOSSPROBERECOVERY);
	} else if (!(flag & (FLAG_SND_UNA_ADVANCED |
			     FLAG_NOT_DUP | FLAG_DATA_SACKED))) {
		/* Pure dupack: original and TLP probe arrived; no loss */
		tp->tlp_high_seq = 0;
	}
}

static inline void tcp_in_ack_event(struct sock *sk, u32 flags)
{
	const struct inet_connection_sock *icsk = inet_csk(sk);

	if (icsk->icsk_ca_ops->in_ack_event)
		icsk->icsk_ca_ops->in_ack_event(sk, flags);
}

/* Congestion control has updated the cwnd already. So if we're in
 * loss recovery then now we do any new sends (for FRTO) or
 * retransmits (for CA_Loss or CA_recovery) that make sense.
 */
static void tcp_xmit_recovery(struct sock *sk, int rexmit)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (rexmit == REXMIT_NONE || sk->sk_state == TCP_SYN_SENT)
		return;

	if (unlikely(rexmit == 2)) {
		__tcp_push_pending_frames(sk, tcp_current_mss(sk),
					  TCP_NAGLE_OFF);
		if (after(tp->snd_nxt, tp->high_seq))
			return;
		tp->frto = 0;
	}
	tcp_xmit_retransmit_queue(sk);
}

/* Returns the number of packets newly acked or sacked by the current ACK */
static u32 tcp_newly_delivered(struct sock *sk, u32 prior_delivered, int flag)
{
	const struct net *net = sock_net(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	u32 delivered;

	delivered = tp->delivered - prior_delivered;
	NET_ADD_STATS(net, LINUX_MIB_TCPDELIVERED, delivered);
	if (flag & FLAG_ECE) {
		tp->delivered_ce += delivered;
		NET_ADD_STATS(net, LINUX_MIB_TCPDELIVEREDCE, delivered);
	}
	return delivered;
}

/* This routine deals with incoming acks, but not outgoing ones. */
static int tcp_ack(struct sock *sk, const struct sk_buff *skb, int flag)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	struct tcp_sacktag_state sack_state;
	struct rate_sample rs = { .prior_delivered = 0 };
	u32 prior_snd_una = tp->snd_una;
	bool is_sack_reneg = tp->is_sack_reneg;
	u32 ack_seq = TCP_SKB_CB(skb)->seq;
	u32 ack = TCP_SKB_CB(skb)->ack_seq;
	int num_dupack = 0;
	int prior_packets = tp->packets_out;
	u32 delivered = tp->delivered;
	u32 lost = tp->lost;
	int rexmit = REXMIT_NONE; /* Flag to (re)transmit to recover losses */
	u32 prior_fack;

	sack_state.first_sackt = 0;
	sack_state.rate = &rs;

	/* We very likely will need to access rtx queue. */
	prefetch(sk->tcp_rtx_queue.rb_node);

	/* If the ack is older than previous acks
	 * then we can probably ignore it.
	 */
	if (before(ack, prior_snd_una)) {
		/* RFC 5961 5.2 [Blind Data Injection Attack].[Mitigation] */
		if (before(ack, prior_snd_una - tp->max_window)) {
			if (!(flag & FLAG_NO_CHALLENGE_ACK))
				tcp_send_challenge_ack(sk, skb);
			return -1;
		}
		goto old_ack;
	}

	/* If the ack includes data we haven't sent yet, discard
	 * this segment (RFC793 Section 3.9).
	 */
	if (after(ack, tp->snd_nxt))
		return -1;

	if (after(ack, prior_snd_una)) {
		flag |= FLAG_SND_UNA_ADVANCED;
		icsk->icsk_retransmits = 0;

#if IS_ENABLED(CONFIG_TLS_DEVICE)
		if (static_branch_unlikely(&clean_acked_data_enabled.key))
			if (icsk->icsk_clean_acked)
				icsk->icsk_clean_acked(sk, ack);
#endif
	}

	prior_fack = tcp_is_sack(tp) ? tcp_highest_sack_seq(tp) : tp->snd_una;
	rs.prior_in_flight = tcp_packets_in_flight(tp);

	/* ts_recent update must be made after we are sure that the packet
	 * is in window.
	 */
	if (flag & FLAG_UPDATE_TS_RECENT)
		tcp_replace_ts_recent(tp, TCP_SKB_CB(skb)->seq);

	if ((flag & (FLAG_SLOWPATH | FLAG_SND_UNA_ADVANCED)) ==
	    FLAG_SND_UNA_ADVANCED) {
		/* Window is constant, pure forward advance.
		 * No more checks are required.
		 * Note, we use the fact that SND.UNA>=SND.WL2.
		 */
		tcp_update_wl(tp, ack_seq);
		tcp_snd_una_update(tp, ack);
		flag |= FLAG_WIN_UPDATE;

		tcp_in_ack_event(sk, CA_ACK_WIN_UPDATE);

		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPHPACKS);
	} else {
		u32 ack_ev_flags = CA_ACK_SLOWPATH;

		if (ack_seq != TCP_SKB_CB(skb)->end_seq)
			flag |= FLAG_DATA;
		else
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPPUREACKS);

		flag |= tcp_ack_update_window(sk, skb, ack, ack_seq);

		if (TCP_SKB_CB(skb)->sacked)
			flag |= tcp_sacktag_write_queue(sk, skb, prior_snd_una,
							&sack_state);

		if (tcp_ecn_rcv_ecn_echo(tp, tcp_hdr(skb))) {
			flag |= FLAG_ECE;
			ack_ev_flags |= CA_ACK_ECE;
		}

		if (flag & FLAG_WIN_UPDATE)
			ack_ev_flags |= CA_ACK_WIN_UPDATE;

		tcp_in_ack_event(sk, ack_ev_flags);
	}

	/* This is a deviation from RFC3168 since it states that:
	 * "When the TCP data sender is ready to set the CWR bit after reducing
	 * the congestion window, it SHOULD set the CWR bit only on the first
	 * new data packet that it transmits."
	 * We accept CWR on pure ACKs to be more robust
	 * with widely-deployed TCP implementations that do this.
	 */
	tcp_ecn_accept_cwr(sk, skb);

	/* We passed data and got it acked, remove any soft error
	 * log. Something worked...
	 */
	sk->sk_err_soft = 0;
	icsk->icsk_probes_out = 0;
	tp->rcv_tstamp = tcp_jiffies32;
	if (!prior_packets)
		goto no_queue;

	/* See if we can take anything off of the retransmit queue. */
	flag |= tcp_clean_rtx_queue(sk, prior_fack, prior_snd_una, &sack_state);

	tcp_rack_update_reo_wnd(sk, &rs);

	if (tp->tlp_high_seq)
		tcp_process_tlp_ack(sk, ack, flag);
	/* If needed, reset TLP/RTO timer; RACK may later override this. */
	if (flag & FLAG_SET_XMIT_TIMER)
		tcp_set_xmit_timer(sk);

	if (tcp_ack_is_dubious(sk, flag)) {
		if (!(flag & (FLAG_SND_UNA_ADVANCED | FLAG_NOT_DUP))) {
			num_dupack = 1;
			/* Consider if pure acks were aggregated in tcp_add_backlog() */
			if (!(flag & FLAG_DATA))
				num_dupack = max_t(u16, 1, skb_shinfo(skb)->gso_segs);
		}
		tcp_fastretrans_alert(sk, prior_snd_una, num_dupack, &flag,
				      &rexmit);
	}

	if ((flag & FLAG_FORWARD_PROGRESS) || !(flag & FLAG_NOT_DUP))
		sk_dst_confirm(sk);

	delivered = tcp_newly_delivered(sk, delivered, flag);
	lost = tp->lost - lost;			/* freshly marked lost */
	rs.is_ack_delayed = !!(flag & FLAG_ACK_MAYBE_DELAYED);
	tcp_rate_gen(sk, delivered, lost, is_sack_reneg, sack_state.rate);
	tcp_cong_control(sk, ack, delivered, flag, sack_state.rate);
	tcp_xmit_recovery(sk, rexmit);
	return 1;

no_queue:
	/* If data was DSACKed, see if we can undo a cwnd reduction. */
	if (flag & FLAG_DSACKING_ACK) {
		tcp_fastretrans_alert(sk, prior_snd_una, num_dupack, &flag,
				      &rexmit);
		tcp_newly_delivered(sk, delivered, flag);
	}
	/* If this ack opens up a zero window, clear backoff.  It was
	 * being used to time the probes, and is probably far higher than
	 * it needs to be for normal retransmission.
	 */
	tcp_ack_probe(sk);

	if (tp->tlp_high_seq)
		tcp_process_tlp_ack(sk, ack, flag);
	return 1;

old_ack:
	/* If data was SACKed, tag it and see if we should send more data.
	 * If data was DSACKed, see if we can undo a cwnd reduction.
	 */
	if (TCP_SKB_CB(skb)->sacked) {
		flag |= tcp_sacktag_write_queue(sk, skb, prior_snd_una,
						&sack_state);
		tcp_fastretrans_alert(sk, prior_snd_una, num_dupack, &flag,
				      &rexmit);
		tcp_newly_delivered(sk, delivered, flag);
		tcp_xmit_recovery(sk, rexmit);
	}

	return 0;
}

static void tcp_parse_fastopen_option(int len, const unsigned char *cookie,
				      bool syn, struct tcp_fastopen_cookie *foc,
				      bool exp_opt)
{
	/* Valid only in SYN or SYN-ACK with an even length.  */
	if (!foc || !syn || len < 0 || (len & 1))
		return;

	if (len >= TCP_FASTOPEN_COOKIE_MIN &&
	    len <= TCP_FASTOPEN_COOKIE_MAX)
		memcpy(foc->val, cookie, len);
	else if (len != 0)
		len = -1;
	foc->len = len;
	foc->exp = exp_opt;
}

static void smc_parse_options(const struct tcphdr *th,
			      struct tcp_options_received *opt_rx,
			      const unsigned char *ptr,
			      int opsize)
{
#if IS_ENABLED(CONFIG_SMC)
	if (static_branch_unlikely(&tcp_have_smc)) {
		if (th->syn && !(opsize & 1) &&
		    opsize >= TCPOLEN_EXP_SMC_BASE &&
		    get_unaligned_be32(ptr) == TCPOPT_SMC_MAGIC)
			opt_rx->smc_ok = 1;
	}
#endif
}

/* Try to parse the MSS option from the TCP header. Return 0 on failure, clamped
 * value on success.
 */
static u16 tcp_parse_mss_option(const struct tcphdr *th, u16 user_mss)
{
	const unsigned char *ptr = (const unsigned char *)(th + 1);
	int length = (th->doff * 4) - sizeof(struct tcphdr);
	u16 mss = 0;

	while (length > 0) {
		int opcode = *ptr++;
		int opsize;

		switch (opcode) {
		case TCPOPT_EOL:
			return mss;
		case TCPOPT_NOP:	/* Ref: RFC 793 section 3.1 */
			length--;
			continue;
		default:
			if (length < 2)
				return mss;
			opsize = *ptr++;
			if (opsize < 2) /* "silly options" */
				return mss;
			if (opsize > length)
				return mss;	/* fail on partial options */
			if (opcode == TCPOPT_MSS && opsize == TCPOLEN_MSS) {
				u16 in_mss = get_unaligned_be16(ptr);

				if (in_mss) {
					if (user_mss && user_mss < in_mss)
						in_mss = user_mss;
					mss = in_mss;
				}
			}
			ptr += opsize - 2;
			length -= opsize;
		}
	}
	return mss;
}

/* Look for tcp options. Normally only called on SYN and SYNACK packets.
 * But, this can also be called on packets in the established flow when
 * the fast version below fails.
 */
void tcp_parse_options(const struct net *net,
		       const struct sk_buff *skb,
		       struct tcp_options_received *opt_rx, int estab,
		       struct tcp_fastopen_cookie *foc)
{
	const unsigned char *ptr;
	const struct tcphdr *th = tcp_hdr(skb);
	int length = (th->doff * 4) - sizeof(struct tcphdr);

	ptr = (const unsigned char *)(th + 1);
	opt_rx->saw_tstamp = 0;

	while (length > 0) {
		int opcode = *ptr++;
		int opsize;

		switch (opcode) {
		case TCPOPT_EOL:
			return;
		case TCPOPT_NOP:	/* Ref: RFC 793 section 3.1 */
			length--;
			continue;
		default:
			if (length < 2)
				return;
			opsize = *ptr++;
			if (opsize < 2) /* "silly options" */
				return;
			if (opsize > length)
				return;	/* don't parse partial options */
			switch (opcode) {
			case TCPOPT_MSS:
				if (opsize == TCPOLEN_MSS && th->syn && !estab) {
					u16 in_mss = get_unaligned_be16(ptr);
					if (in_mss) {
						if (opt_rx->user_mss &&
						    opt_rx->user_mss < in_mss)
							in_mss = opt_rx->user_mss;
						opt_rx->mss_clamp = in_mss;
					}
				}
				break;
			case TCPOPT_WINDOW:
				if (opsize == TCPOLEN_WINDOW && th->syn &&
				    !estab && net->ipv4.sysctl_tcp_window_scaling) {
					__u8 snd_wscale = *(__u8 *)ptr;
					opt_rx->wscale_ok = 1;
					if (snd_wscale > TCP_MAX_WSCALE) {
						net_info_ratelimited("%s: Illegal window scaling value %d > %u received\n",
								     __func__,
								     snd_wscale,
								     TCP_MAX_WSCALE);
						snd_wscale = TCP_MAX_WSCALE;
					}
					opt_rx->snd_wscale = snd_wscale;
				}
				break;
			case TCPOPT_TIMESTAMP:
				if ((opsize == TCPOLEN_TIMESTAMP) &&
				    ((estab && opt_rx->tstamp_ok) ||
				     (!estab && net->ipv4.sysctl_tcp_timestamps))) {
					opt_rx->saw_tstamp = 1;
					opt_rx->rcv_tsval = get_unaligned_be32(ptr);
					opt_rx->rcv_tsecr = get_unaligned_be32(ptr + 4);
				}
				break;
			case TCPOPT_SACK_PERM:
				if (opsize == TCPOLEN_SACK_PERM && th->syn &&
				    !estab && net->ipv4.sysctl_tcp_sack) {
					opt_rx->sack_ok = TCP_SACK_SEEN;
					tcp_sack_reset(opt_rx);
				}
				break;

			case TCPOPT_SACK:
				if ((opsize >= (TCPOLEN_SACK_BASE + TCPOLEN_SACK_PERBLOCK)) &&
				   !((opsize - TCPOLEN_SACK_BASE) % TCPOLEN_SACK_PERBLOCK) &&
				   opt_rx->sack_ok) {
					TCP_SKB_CB(skb)->sacked = (ptr - 2) - (unsigned char *)th;
				}
				break;
#ifdef CONFIG_TCP_MD5SIG
			case TCPOPT_MD5SIG:
				/*
				 * The MD5 Hash has already been
				 * checked (see tcp_v{4,6}_do_rcv()).
				 */
				break;
#endif
			case TCPOPT_FASTOPEN:
				tcp_parse_fastopen_option(
					opsize - TCPOLEN_FASTOPEN_BASE,
					ptr, th->syn, foc, false);
				break;

			case TCPOPT_EXP:
				/* Fast Open option shares code 254 using a
				 * 16 bits magic number.
				 */
				if (opsize >= TCPOLEN_EXP_FASTOPEN_BASE &&
				    get_unaligned_be16(ptr) ==
				    TCPOPT_FASTOPEN_MAGIC)
					tcp_parse_fastopen_option(opsize -
						TCPOLEN_EXP_FASTOPEN_BASE,
						ptr + 2, th->syn, foc, true);
				else
					smc_parse_options(th, opt_rx, ptr,
							  opsize);
				break;

			}
			ptr += opsize-2;
			length -= opsize;
		}
	}
}
EXPORT_SYMBOL(tcp_parse_options);

static bool tcp_parse_aligned_timestamp(struct tcp_sock *tp, const struct tcphdr *th)
{
	const __be32 *ptr = (const __be32 *)(th + 1);

	if (*ptr == htonl((TCPOPT_NOP << 24) | (TCPOPT_NOP << 16)
			  | (TCPOPT_TIMESTAMP << 8) | TCPOLEN_TIMESTAMP)) {
		tp->rx_opt.saw_tstamp = 1;
		++ptr;
		tp->rx_opt.rcv_tsval = ntohl(*ptr);
		++ptr;
		if (*ptr)
			tp->rx_opt.rcv_tsecr = ntohl(*ptr) - tp->tsoffset;
		else
			tp->rx_opt.rcv_tsecr = 0;
		return true;
	}
	return false;
}

/* Fast parse options. This hopes to only see timestamps.
 * If it is wrong it falls back on tcp_parse_options().
 */
static bool tcp_fast_parse_options(const struct net *net,
				   const struct sk_buff *skb,
				   const struct tcphdr *th, struct tcp_sock *tp)
{
	/* In the spirit of fast parsing, compare doff directly to constant
	 * values.  Because equality is used, short doff can be ignored here.
	 */
	if (th->doff == (sizeof(*th) / 4)) {
		tp->rx_opt.saw_tstamp = 0;
		return false;
	} else if (tp->rx_opt.tstamp_ok &&
		   th->doff == ((sizeof(*th) + TCPOLEN_TSTAMP_ALIGNED) / 4)) {
		if (tcp_parse_aligned_timestamp(tp, th))
			return true;
	}

	tcp_parse_options(net, skb, &tp->rx_opt, 1, NULL);
	if (tp->rx_opt.saw_tstamp && tp->rx_opt.rcv_tsecr)
		tp->rx_opt.rcv_tsecr -= tp->tsoffset;

	return true;
}

#ifdef CONFIG_TCP_MD5SIG
/*
 * Parse MD5 Signature option
 */
const u8 *tcp_parse_md5sig_option(const struct tcphdr *th)
{
	int length = (th->doff << 2) - sizeof(*th);
	const u8 *ptr = (const u8 *)(th + 1);

	/* If not enough data remaining, we can short cut */
	while (length >= TCPOLEN_MD5SIG) {
		int opcode = *ptr++;
		int opsize;

		switch (opcode) {
		case TCPOPT_EOL:
			return NULL;
		case TCPOPT_NOP:
			length--;
			continue;
		default:
			opsize = *ptr++;
			if (opsize < 2 || opsize > length)
				return NULL;
			if (opcode == TCPOPT_MD5SIG)
				return opsize == TCPOLEN_MD5SIG ? ptr : NULL;
		}
		ptr += opsize - 2;
		length -= opsize;
	}
	return NULL;
}
EXPORT_SYMBOL(tcp_parse_md5sig_option);
#endif

/* Sorry, PAWS as specified is broken wrt. pure-ACKs -DaveM
 *
 * It is not fatal. If this ACK does _not_ change critical state (seqs, window)
 * it can pass through stack. So, the following predicate verifies that
 * this segment is not used for anything but congestion avoidance or
 * fast retransmit. Moreover, we even are able to eliminate most of such
 * second order effects, if we apply some small "replay" window (~RTO)
 * to timestamp space.
 *
 * All these measures still do not guarantee that we reject wrapped ACKs
 * on networks with high bandwidth, when sequence space is recycled fastly,
 * but it guarantees that such events will be very rare and do not affect
 * connection seriously. This doesn't look nice, but alas, PAWS is really
 * buggy extension.
 *
 * [ Later note. Even worse! It is buggy for segments _with_ data. RFC
 * states that events when retransmit arrives after original data are rare.
 * It is a blatant lie. VJ forgot about fast retransmit! 8)8) It is
 * the biggest problem on large power networks even with minor reordering.
 * OK, let's give it small replay window. If peer clock is even 1hz, it is safe
 * up to bandwidth of 18Gigabit/sec. 8) ]
 */

static int tcp_disordered_ack(const struct sock *sk, const struct sk_buff *skb)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	const struct tcphdr *th = tcp_hdr(skb);
	u32 seq = TCP_SKB_CB(skb)->seq;
	u32 ack = TCP_SKB_CB(skb)->ack_seq;

	return (/* 1. Pure ACK with correct sequence number. */
		(th->ack && seq == TCP_SKB_CB(skb)->end_seq && seq == tp->rcv_nxt) &&

		/* 2. ... and duplicate ACK. */
		ack == tp->snd_una &&

		/* 3. ... and does not update window. */
		!tcp_may_update_window(tp, ack, seq, ntohs(th->window) << tp->rx_opt.snd_wscale) &&

		/* 4. ... and sits in replay window. */
		(s32)(tp->rx_opt.ts_recent - tp->rx_opt.rcv_tsval) <= (inet_csk(sk)->icsk_rto * 1024) / HZ);
}

static inline bool tcp_paws_discard(const struct sock *sk,
				   const struct sk_buff *skb)
{
	const struct tcp_sock *tp = tcp_sk(sk);

	return !tcp_paws_check(&tp->rx_opt, TCP_PAWS_WINDOW) &&
	       !tcp_disordered_ack(sk, skb);
}

/* Check segment sequence number for validity.
 *
 * Segment controls are considered valid, if the segment
 * fits to the window after truncation to the window. Acceptability
 * of data (and SYN, FIN, of course) is checked separately.
 * See tcp_data_queue(), for example.
 *
 * Also, controls (RST is main one) are accepted using RCV.WUP instead
 * of RCV.NXT. Peer still did not advance his SND.UNA when we
 * delayed ACK, so that hisSND.UNA<=ourRCV.WUP.
 * (borrowed from freebsd)
 */

static inline bool tcp_sequence(const struct tcp_sock *tp, u32 seq, u32 end_seq)
{
	return	!before(end_seq, tp->rcv_wup) &&
		!after(seq, tp->rcv_nxt + tcp_receive_window(tp));
}

/* When we get a reset we do this. */
void tcp_reset(struct sock *sk)
{
	trace_tcp_receive_reset(sk);

	/* We want the right error as BSD sees it (and indeed as we do). */
	switch (sk->sk_state) {
	case TCP_SYN_SENT:
		sk->sk_err = ECONNREFUSED;
		break;
	case TCP_CLOSE_WAIT:
		sk->sk_err = EPIPE;
		break;
	case TCP_CLOSE:
		return;
	default:
		sk->sk_err = ECONNRESET;
	}
	/* This barrier is coupled with smp_rmb() in tcp_poll() */
	smp_wmb();

	tcp_write_queue_purge(sk);
	tcp_done(sk);

	if (!sock_flag(sk, SOCK_DEAD))
		sk->sk_error_report(sk);
}

/*
 * 	Process the FIN bit. This now behaves as it is supposed to work
 *	and the FIN takes effect when it is validly part of sequence
 *	space. Not before when we get holes.
 *
 *	If we are ESTABLISHED, a received fin moves us to CLOSE-WAIT
 *	(and thence onto LAST-ACK and finally, CLOSE, we never enter
 *	TIME-WAIT)
 *
 *	If we are in FINWAIT-1, a received FIN indicates simultaneous
 *	close and we go into CLOSING (and later onto TIME-WAIT)
 *
 *	If we are in FINWAIT-2, a received FIN moves us to TIME-WAIT.
 */
void tcp_fin(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	inet_csk_schedule_ack(sk);

	sk->sk_shutdown |= RCV_SHUTDOWN;
	sock_set_flag(sk, SOCK_DONE);

	switch (sk->sk_state) {
	case TCP_SYN_RECV:
	case TCP_ESTABLISHED:
		/* Move to CLOSE_WAIT */
		tcp_set_state(sk, TCP_CLOSE_WAIT);
		inet_csk_enter_pingpong_mode(sk);
		break;

	case TCP_CLOSE_WAIT:
	case TCP_CLOSING:
		/* Received a retransmission of the FIN, do
		 * nothing.
		 */
		break;
	case TCP_LAST_ACK:
		/* RFC793: Remain in the LAST-ACK state. */
		break;

	case TCP_FIN_WAIT1:
		/* This case occurs when a simultaneous close
		 * happens, we must ack the received FIN and
		 * enter the CLOSING state.
		 */
		tcp_send_ack(sk);
		tcp_set_state(sk, TCP_CLOSING);
		break;
	case TCP_FIN_WAIT2:
		/* Received a FIN -- send ACK and enter TIME_WAIT. */
		tcp_send_ack(sk);
		tcp_time_wait(sk, TCP_TIME_WAIT, 0);
		break;
	default:
		/* Only TCP_LISTEN and TCP_CLOSE are left, in these
		 * cases we should never reach this piece of code.
		 */
		pr_err("%s: Impossible, sk->sk_state=%d\n",
		       __func__, sk->sk_state);
		break;
	}

	/* It _is_ possible, that we have something out-of-order _after_ FIN.
	 * Probably, we should reset in this case. For now drop them.
	 */
	skb_rbtree_purge(&tp->out_of_order_queue);
	if (tcp_is_sack(tp))
		tcp_sack_reset(&tp->rx_opt);
	sk_mem_reclaim(sk);

	if (!sock_flag(sk, SOCK_DEAD)) {
		sk->sk_state_change(sk);

		/* Do not send POLL_HUP for half duplex close. */
		if (sk->sk_shutdown == SHUTDOWN_MASK ||
		    sk->sk_state == TCP_CLOSE)
			sk_wake_async(sk, SOCK_WAKE_WAITD, POLL_HUP);
		else
			sk_wake_async(sk, SOCK_WAKE_WAITD, POLL_IN);
	}
}

static inline bool tcp_sack_extend(struct tcp_sack_block *sp, u32 seq,
				  u32 end_seq)
{
	if (!after(seq, sp->end_seq) && !after(sp->start_seq, end_seq)) {
		if (before(seq, sp->start_seq))
			sp->start_seq = seq;
		if (after(end_seq, sp->end_seq))
			sp->end_seq = end_seq;
		return true;
	}
	return false;
}

static void tcp_dsack_set(struct sock *sk, u32 seq, u32 end_seq)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tcp_is_sack(tp) && sock_net(sk)->ipv4.sysctl_tcp_dsack) {
		int mib_idx;

		if (before(seq, tp->rcv_nxt))
			mib_idx = LINUX_MIB_TCPDSACKOLDSENT;
		else
			mib_idx = LINUX_MIB_TCPDSACKOFOSENT;

		NET_INC_STATS(sock_net(sk), mib_idx);

		tp->rx_opt.dsack = 1;
		tp->duplicate_sack[0].start_seq = seq;
		tp->duplicate_sack[0].end_seq = end_seq;
	}
}

static void tcp_dsack_extend(struct sock *sk, u32 seq, u32 end_seq)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (!tp->rx_opt.dsack)
		tcp_dsack_set(sk, seq, end_seq);
	else
		tcp_sack_extend(tp->duplicate_sack, seq, end_seq);
}

static void tcp_rcv_spurious_retrans(struct sock *sk, const struct sk_buff *skb)
{
	/* When the ACK path fails or drops most ACKs, the sender would
	 * timeout and spuriously retransmit the same segment repeatedly.
	 * The receiver remembers and reflects via DSACKs. Leverage the
	 * DSACK state and change the txhash to re-route speculatively.
	 */
	if (TCP_SKB_CB(skb)->seq == tcp_sk(sk)->duplicate_sack[0].start_seq)
		sk_rethink_txhash(sk);
}

static void tcp_send_dupack(struct sock *sk, const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (TCP_SKB_CB(skb)->end_seq != TCP_SKB_CB(skb)->seq &&
	    before(TCP_SKB_CB(skb)->seq, tp->rcv_nxt)) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_DELAYEDACKLOST);
		tcp_enter_quickack_mode(sk, TCP_MAX_QUICKACKS);

		if (tcp_is_sack(tp) && sock_net(sk)->ipv4.sysctl_tcp_dsack) {
			u32 end_seq = TCP_SKB_CB(skb)->end_seq;

			tcp_rcv_spurious_retrans(sk, skb);
			if (after(TCP_SKB_CB(skb)->end_seq, tp->rcv_nxt))
				end_seq = tp->rcv_nxt;
			tcp_dsack_set(sk, TCP_SKB_CB(skb)->seq, end_seq);
		}
	}

	tcp_send_ack(sk);
}

/* These routines update the SACK block as out-of-order packets arrive or
 * in-order packets close up the sequence space.
 */
static void tcp_sack_maybe_coalesce(struct tcp_sock *tp)
{
	int this_sack;
	struct tcp_sack_block *sp = &tp->selective_acks[0];
	struct tcp_sack_block *swalk = sp + 1;

	/* See if the recent change to the first SACK eats into
	 * or hits the sequence space of other SACK blocks, if so coalesce.
	 */
	for (this_sack = 1; this_sack < tp->rx_opt.num_sacks;) {
		if (tcp_sack_extend(sp, swalk->start_seq, swalk->end_seq)) {
			int i;

			/* Zap SWALK, by moving every further SACK up by one slot.
			 * Decrease num_sacks.
			 */
			tp->rx_opt.num_sacks--;
			for (i = this_sack; i < tp->rx_opt.num_sacks; i++)
				sp[i] = sp[i + 1];
			continue;
		}
		this_sack++, swalk++;
	}
}

static void tcp_sack_new_ofo_skb(struct sock *sk, u32 seq, u32 end_seq)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct tcp_sack_block *sp = &tp->selective_acks[0];
	int cur_sacks = tp->rx_opt.num_sacks;
	int this_sack;

	if (!cur_sacks)
		goto new_sack;

	for (this_sack = 0; this_sack < cur_sacks; this_sack++, sp++) {
		if (tcp_sack_extend(sp, seq, end_seq)) {
			/* Rotate this_sack to the first one. */
			for (; this_sack > 0; this_sack--, sp--)
				swap(*sp, *(sp - 1));
			if (cur_sacks > 1)
				tcp_sack_maybe_coalesce(tp);
			return;
		}
	}

	/* Could not find an adjacent existing SACK, build a new one,
	 * put it at the front, and shift everyone else down.  We
	 * always know there is at least one SACK present already here.
	 *
	 * If the sack array is full, forget about the last one.
	 */
	if (this_sack >= TCP_NUM_SACKS) {
		if (tp->compressed_ack > TCP_FASTRETRANS_THRESH)
			tcp_send_ack(sk);
		this_sack--;
		tp->rx_opt.num_sacks--;
		sp--;
	}
	for (; this_sack > 0; this_sack--, sp--)
		*sp = *(sp - 1);

new_sack:
	/* Build the new head SACK, and we're done. */
	sp->start_seq = seq;
	sp->end_seq = end_seq;
	tp->rx_opt.num_sacks++;
}

/* RCV.NXT advances, some SACKs should be eaten. */

static void tcp_sack_remove(struct tcp_sock *tp)
{
	struct tcp_sack_block *sp = &tp->selective_acks[0];
	int num_sacks = tp->rx_opt.num_sacks;
	int this_sack;

	/* Empty ofo queue, hence, all the SACKs are eaten. Clear. */
	if (RB_EMPTY_ROOT(&tp->out_of_order_queue)) {
		tp->rx_opt.num_sacks = 0;
		return;
	}

	for (this_sack = 0; this_sack < num_sacks;) {
		/* Check if the start of the sack is covered by RCV.NXT. */
		if (!before(tp->rcv_nxt, sp->start_seq)) {
			int i;

			/* RCV.NXT must cover all the block! */
			WARN_ON(before(tp->rcv_nxt, sp->end_seq));

			/* Zap this SACK, by moving forward any other SACKS. */
			for (i = this_sack+1; i < num_sacks; i++)
				tp->selective_acks[i-1] = tp->selective_acks[i];
			num_sacks--;
			continue;
		}
		this_sack++;
		sp++;
	}
	tp->rx_opt.num_sacks = num_sacks;
}

/**
 * tcp_try_coalesce - try to merge skb to prior one
 * @sk: socket
 * @dest: destination queue
 * @to: prior buffer
 * @from: buffer to add in queue
 * @fragstolen: pointer to boolean
 *
 * Before queueing skb @from after @to, try to merge them
 * to reduce overall memory use and queue lengths, if cost is small.
 * Packets in ofo or receive queues can stay a long time.
 * Better try to coalesce them right now to avoid future collapses.
 * Returns true if caller should free @from instead of queueing it
 */
static bool tcp_try_coalesce(struct sock *sk,
			     struct sk_buff *to,
			     struct sk_buff *from,
			     bool *fragstolen)
{
	int delta;

	*fragstolen = false;

	/* Its possible this segment overlaps with prior segment in queue */
	if (TCP_SKB_CB(from)->seq != TCP_SKB_CB(to)->end_seq)
		return false;

#ifdef CONFIG_TLS_DEVICE
	if (from->decrypted != to->decrypted)
		return false;
#endif

	if (!skb_try_coalesce(to, from, fragstolen, &delta))
		return false;

	atomic_add(delta, &sk->sk_rmem_alloc);
	sk_mem_charge(sk, delta);
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPRCVCOALESCE);
	TCP_SKB_CB(to)->end_seq = TCP_SKB_CB(from)->end_seq;
	TCP_SKB_CB(to)->ack_seq = TCP_SKB_CB(from)->ack_seq;
	TCP_SKB_CB(to)->tcp_flags |= TCP_SKB_CB(from)->tcp_flags;

	if (TCP_SKB_CB(from)->has_rxtstamp) {
		TCP_SKB_CB(to)->has_rxtstamp = true;
		to->tstamp = from->tstamp;
		skb_hwtstamps(to)->hwtstamp = skb_hwtstamps(from)->hwtstamp;
	}

	return true;
}

static bool tcp_ooo_try_coalesce(struct sock *sk,
			     struct sk_buff *to,
			     struct sk_buff *from,
			     bool *fragstolen)
{
	bool res = tcp_try_coalesce(sk, to, from, fragstolen);

	/* In case tcp_drop() is called later, update to->gso_segs */
	if (res) {
		u32 gso_segs = max_t(u16, 1, skb_shinfo(to)->gso_segs) +
			       max_t(u16, 1, skb_shinfo(from)->gso_segs);

		skb_shinfo(to)->gso_segs = min_t(u32, gso_segs, 0xFFFF);
	}
	return res;
}

static void tcp_drop(struct sock *sk, struct sk_buff *skb)
{
	sk_drops_add(sk, skb);
	__kfree_skb(skb);
}

/* This one checks to see if we can put data from the
 * out_of_order queue into the receive_queue.
 */
static void tcp_ofo_queue(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	__u32 dsack_high = tp->rcv_nxt;
	bool fin, fragstolen, eaten;
	struct sk_buff *skb, *tail;
	struct rb_node *p;

	p = rb_first(&tp->out_of_order_queue);
	while (p) {
		skb = rb_to_skb(p);
		if (after(TCP_SKB_CB(skb)->seq, tp->rcv_nxt))
			break;

		if (before(TCP_SKB_CB(skb)->seq, dsack_high)) {
			__u32 dsack = dsack_high;
			if (before(TCP_SKB_CB(skb)->end_seq, dsack_high))
				dsack_high = TCP_SKB_CB(skb)->end_seq;
			tcp_dsack_extend(sk, TCP_SKB_CB(skb)->seq, dsack);
		}
		p = rb_next(p);
		rb_erase(&skb->rbnode, &tp->out_of_order_queue);

		if (unlikely(!after(TCP_SKB_CB(skb)->end_seq, tp->rcv_nxt))) {
			tcp_drop(sk, skb);
			continue;
		}

		tail = skb_peek_tail(&sk->sk_receive_queue);
		eaten = tail && tcp_try_coalesce(sk, tail, skb, &fragstolen);
		tcp_rcv_nxt_update(tp, TCP_SKB_CB(skb)->end_seq);
		fin = TCP_SKB_CB(skb)->tcp_flags & TCPHDR_FIN;
		if (!eaten)
			__skb_queue_tail(&sk->sk_receive_queue, skb);
		else
			kfree_skb_partial(skb, fragstolen);

		if (unlikely(fin)) {
			tcp_fin(sk);
			/* tcp_fin() purges tp->out_of_order_queue,
			 * so we must end this loop right now.
			 */
			break;
		}
	}
}

static bool tcp_prune_ofo_queue(struct sock *sk);
static int tcp_prune_queue(struct sock *sk);

static int tcp_try_rmem_schedule(struct sock *sk, struct sk_buff *skb,
				 unsigned int size)
{
	if (atomic_read(&sk->sk_rmem_alloc) > sk->sk_rcvbuf ||
	    !sk_rmem_schedule(sk, skb, size)) {

		if (tcp_prune_queue(sk) < 0)
			return -1;

		while (!sk_rmem_schedule(sk, skb, size)) {
			if (!tcp_prune_ofo_queue(sk))
				return -1;
		}
	}
	return 0;
}

static void tcp_data_queue_ofo(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct rb_node **p, *parent;
	struct sk_buff *skb1;
	u32 seq, end_seq;
	bool fragstolen;

	tcp_ecn_check_ce(sk, skb);

	if (unlikely(tcp_try_rmem_schedule(sk, skb, skb->truesize))) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPOFODROP);
		sk->sk_data_ready(sk);
		tcp_drop(sk, skb);
		return;
	}

	/* Disable header prediction. */
	tp->pred_flags = 0;
	inet_csk_schedule_ack(sk);

	tp->rcv_ooopack += max_t(u16, 1, skb_shinfo(skb)->gso_segs);
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPOFOQUEUE);
	seq = TCP_SKB_CB(skb)->seq;
	end_seq = TCP_SKB_CB(skb)->end_seq;

	p = &tp->out_of_order_queue.rb_node;
	if (RB_EMPTY_ROOT(&tp->out_of_order_queue)) {
		/* Initial out of order segment, build 1 SACK. */
		if (tcp_is_sack(tp)) {
			tp->rx_opt.num_sacks = 1;
			tp->selective_acks[0].start_seq = seq;
			tp->selective_acks[0].end_seq = end_seq;
		}
		rb_link_node(&skb->rbnode, NULL, p);
		rb_insert_color(&skb->rbnode, &tp->out_of_order_queue);
		tp->ooo_last_skb = skb;
		goto end;
	}

	/* In the typical case, we are adding an skb to the end of the list.
	 * Use of ooo_last_skb avoids the O(Log(N)) rbtree lookup.
	 */
	if (tcp_ooo_try_coalesce(sk, tp->ooo_last_skb,
				 skb, &fragstolen)) {
coalesce_done:
		/* For non sack flows, do not grow window to force DUPACK
		 * and trigger fast retransmit.
		 */
		if (tcp_is_sack(tp))
			tcp_grow_window(sk, skb);
		kfree_skb_partial(skb, fragstolen);
		skb = NULL;
		goto add_sack;
	}
	/* Can avoid an rbtree lookup if we are adding skb after ooo_last_skb */
	if (!before(seq, TCP_SKB_CB(tp->ooo_last_skb)->end_seq)) {
		parent = &tp->ooo_last_skb->rbnode;
		p = &parent->rb_right;
		goto insert;
	}

	/* Find place to insert this segment. Handle overlaps on the way. */
	parent = NULL;
	while (*p) {
		parent = *p;
		skb1 = rb_to_skb(parent);
		if (before(seq, TCP_SKB_CB(skb1)->seq)) {
			p = &parent->rb_left;
			continue;
		}
		if (before(seq, TCP_SKB_CB(skb1)->end_seq)) {
			if (!after(end_seq, TCP_SKB_CB(skb1)->end_seq)) {
				/* All the bits are present. Drop. */
				NET_INC_STATS(sock_net(sk),
					      LINUX_MIB_TCPOFOMERGE);
				tcp_drop(sk, skb);
				skb = NULL;
				tcp_dsack_set(sk, seq, end_seq);
				goto add_sack;
			}
			if (after(seq, TCP_SKB_CB(skb1)->seq)) {
				/* Partial overlap. */
				tcp_dsack_set(sk, seq, TCP_SKB_CB(skb1)->end_seq);
			} else {
				/* skb's seq == skb1's seq and skb covers skb1.
				 * Replace skb1 with skb.
				 */
				rb_replace_node(&skb1->rbnode, &skb->rbnode,
						&tp->out_of_order_queue);
				tcp_dsack_extend(sk,
						 TCP_SKB_CB(skb1)->seq,
						 TCP_SKB_CB(skb1)->end_seq);
				NET_INC_STATS(sock_net(sk),
					      LINUX_MIB_TCPOFOMERGE);
				tcp_drop(sk, skb1);
				goto merge_right;
			}
		} else if (tcp_ooo_try_coalesce(sk, skb1,
						skb, &fragstolen)) {
			goto coalesce_done;
		}
		p = &parent->rb_right;
	}
insert:
	/* Insert segment into RB tree. */
	rb_link_node(&skb->rbnode, parent, p);
	rb_insert_color(&skb->rbnode, &tp->out_of_order_queue);

merge_right:
	/* Remove other segments covered by skb. */
	while ((skb1 = skb_rb_next(skb)) != NULL) {
		if (!after(end_seq, TCP_SKB_CB(skb1)->seq))
			break;
		if (before(end_seq, TCP_SKB_CB(skb1)->end_seq)) {
			tcp_dsack_extend(sk, TCP_SKB_CB(skb1)->seq,
					 end_seq);
			break;
		}
		rb_erase(&skb1->rbnode, &tp->out_of_order_queue);
		tcp_dsack_extend(sk, TCP_SKB_CB(skb1)->seq,
				 TCP_SKB_CB(skb1)->end_seq);
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPOFOMERGE);
		tcp_drop(sk, skb1);
	}
	/* If there is no skb after us, we are the last_skb ! */
	if (!skb1)
		tp->ooo_last_skb = skb;

add_sack:
	if (tcp_is_sack(tp))
		tcp_sack_new_ofo_skb(sk, seq, end_seq);
end:
	if (skb) {
		/* For non sack flows, do not grow window to force DUPACK
		 * and trigger fast retransmit.
		 */
		if (tcp_is_sack(tp))
			tcp_grow_window(sk, skb);
		skb_condense(skb);
		skb_set_owner_r(skb, sk);
	}
}

static int __must_check tcp_queue_rcv(struct sock *sk, struct sk_buff *skb,
				      bool *fragstolen)
{
	int eaten;
	struct sk_buff *tail = skb_peek_tail(&sk->sk_receive_queue);

	eaten = (tail &&
		 tcp_try_coalesce(sk, tail,
				  skb, fragstolen)) ? 1 : 0;
	tcp_rcv_nxt_update(tcp_sk(sk), TCP_SKB_CB(skb)->end_seq);
	if (!eaten) {
		__skb_queue_tail(&sk->sk_receive_queue, skb);
		skb_set_owner_r(skb, sk);
	}
	return eaten;
}

int tcp_send_rcvq(struct sock *sk, struct msghdr *msg, size_t size)
{
	struct sk_buff *skb;
	int err = -ENOMEM;
	int data_len = 0;
	bool fragstolen;

	if (size == 0)
		return 0;

	if (size > PAGE_SIZE) {
		int npages = min_t(size_t, size >> PAGE_SHIFT, MAX_SKB_FRAGS);

		data_len = npages << PAGE_SHIFT;
		size = data_len + (size & ~PAGE_MASK);
	}
	skb = alloc_skb_with_frags(size - data_len, data_len,
				   PAGE_ALLOC_COSTLY_ORDER,
				   &err, sk->sk_allocation);
	if (!skb)
		goto err;

	skb_put(skb, size - data_len);
	skb->data_len = data_len;
	skb->len = size;

	if (tcp_try_rmem_schedule(sk, skb, skb->truesize)) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPRCVQDROP);
		goto err_free;
	}

	err = skb_copy_datagram_from_iter(skb, 0, &msg->msg_iter, size);
	if (err)
		goto err_free;

	TCP_SKB_CB(skb)->seq = tcp_sk(sk)->rcv_nxt;
	TCP_SKB_CB(skb)->end_seq = TCP_SKB_CB(skb)->seq + size;
	TCP_SKB_CB(skb)->ack_seq = tcp_sk(sk)->snd_una - 1;

	if (tcp_queue_rcv(sk, skb, &fragstolen)) {
		WARN_ON_ONCE(fragstolen); /* should not happen */
		__kfree_skb(skb);
	}
	return size;

err_free:
	kfree_skb(skb);
err:
	return err;

}

void tcp_data_ready(struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);
	int avail = tp->rcv_nxt - tp->copied_seq;

	if (avail < sk->sk_rcvlowat && !tcp_rmem_pressure(sk) &&
	    !sock_flag(sk, SOCK_DONE))
		return;

	sk->sk_data_ready(sk);
}

static void tcp_data_queue(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	bool fragstolen;
	int eaten;

	if (TCP_SKB_CB(skb)->seq == TCP_SKB_CB(skb)->end_seq) {
		__kfree_skb(skb);
		return;
	}
	skb_dst_drop(skb);
	__skb_pull(skb, tcp_hdr(skb)->doff * 4);

	tp->rx_opt.dsack = 0;

	/*  Queue data for delivery to the user.
	 *  Packets in sequence go to the receive queue.
	 *  Out of sequence packets to the out_of_order_queue.
	 */
	if (TCP_SKB_CB(skb)->seq == tp->rcv_nxt) {
		if (tcp_receive_window(tp) == 0) {
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPZEROWINDOWDROP);
			goto out_of_window;
		}

		/* Ok. In sequence. In window. */
queue_and_out:
		if (skb_queue_len(&sk->sk_receive_queue) == 0)
			sk_forced_mem_schedule(sk, skb->truesize);
		else if (tcp_try_rmem_schedule(sk, skb, skb->truesize)) {
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPRCVQDROP);
			sk->sk_data_ready(sk);
			goto drop;
		}

		eaten = tcp_queue_rcv(sk, skb, &fragstolen);
		if (skb->len)
			tcp_event_data_recv(sk, skb);
		if (TCP_SKB_CB(skb)->tcp_flags & TCPHDR_FIN)
			tcp_fin(sk);

		if (!RB_EMPTY_ROOT(&tp->out_of_order_queue)) {
			tcp_ofo_queue(sk);

			/* RFC5681. 4.2. SHOULD send immediate ACK, when
			 * gap in queue is filled.
			 */
			if (RB_EMPTY_ROOT(&tp->out_of_order_queue))
				inet_csk(sk)->icsk_ack.pending |= ICSK_ACK_NOW;
		}

		if (tp->rx_opt.num_sacks)
			tcp_sack_remove(tp);

		tcp_fast_path_check(sk);

		if (eaten > 0)
			kfree_skb_partial(skb, fragstolen);
		if (!sock_flag(sk, SOCK_DEAD))
			tcp_data_ready(sk);
		return;
	}

	if (!after(TCP_SKB_CB(skb)->end_seq, tp->rcv_nxt)) {
		tcp_rcv_spurious_retrans(sk, skb);
		/* A retransmit, 2nd most common case.  Force an immediate ack. */
		NET_INC_STATS(sock_net(sk), LINUX_MIB_DELAYEDACKLOST);
		tcp_dsack_set(sk, TCP_SKB_CB(skb)->seq, TCP_SKB_CB(skb)->end_seq);

out_of_window:
		tcp_enter_quickack_mode(sk, TCP_MAX_QUICKACKS);
		inet_csk_schedule_ack(sk);
drop:
		tcp_drop(sk, skb);
		return;
	}

	/* Out of window. F.e. zero window probe. */
	if (!before(TCP_SKB_CB(skb)->seq, tp->rcv_nxt + tcp_receive_window(tp)))
		goto out_of_window;

	if (before(TCP_SKB_CB(skb)->seq, tp->rcv_nxt)) {
		/* Partial packet, seq < rcv_next < end_seq */
		tcp_dsack_set(sk, TCP_SKB_CB(skb)->seq, tp->rcv_nxt);

		/* If window is closed, drop tail of packet. But after
		 * remembering D-SACK for its head made in previous line.
		 */
		if (!tcp_receive_window(tp)) {
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPZEROWINDOWDROP);
			goto out_of_window;
		}
		goto queue_and_out;
	}

	tcp_data_queue_ofo(sk, skb);
}

static struct sk_buff *tcp_skb_next(struct sk_buff *skb, struct sk_buff_head *list)
{
	if (list)
		return !skb_queue_is_last(list, skb) ? skb->next : NULL;

	return skb_rb_next(skb);
}

static struct sk_buff *tcp_collapse_one(struct sock *sk, struct sk_buff *skb,
					struct sk_buff_head *list,
					struct rb_root *root)
{
	struct sk_buff *next = tcp_skb_next(skb, list);

	if (list)
		__skb_unlink(skb, list);
	else
		rb_erase(&skb->rbnode, root);

	__kfree_skb(skb);
	NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPRCVCOLLAPSED);

	return next;
}

/* Insert skb into rb tree, ordered by TCP_SKB_CB(skb)->seq */
void tcp_rbtree_insert(struct rb_root *root, struct sk_buff *skb)
{
	struct rb_node **p = &root->rb_node;
	struct rb_node *parent = NULL;
	struct sk_buff *skb1;

	while (*p) {
		parent = *p;
		skb1 = rb_to_skb(parent);
		if (before(TCP_SKB_CB(skb)->seq, TCP_SKB_CB(skb1)->seq))
			p = &parent->rb_left;
		else
			p = &parent->rb_right;
	}
	rb_link_node(&skb->rbnode, parent, p);
	rb_insert_color(&skb->rbnode, root);
}

/* Collapse contiguous sequence of skbs head..tail with
 * sequence numbers start..end.
 *
 * If tail is NULL, this means until the end of the queue.
 *
 * Segments with FIN/SYN are not collapsed (only because this
 * simplifies code)
 */
static void
tcp_collapse(struct sock *sk, struct sk_buff_head *list, struct rb_root *root,
	     struct sk_buff *head, struct sk_buff *tail, u32 start, u32 end)
{
	struct sk_buff *skb = head, *n;
	struct sk_buff_head tmp;
	bool end_of_skbs;

	/* First, check that queue is collapsible and find
	 * the point where collapsing can be useful.
	 */
restart:
	for (end_of_skbs = true; skb != NULL && skb != tail; skb = n) {
		n = tcp_skb_next(skb, list);

		/* No new bits? It is possible on ofo queue. */
		if (!before(start, TCP_SKB_CB(skb)->end_seq)) {
			skb = tcp_collapse_one(sk, skb, list, root);
			if (!skb)
				break;
			goto restart;
		}

		/* The first skb to collapse is:
		 * - not SYN/FIN and
		 * - bloated or contains data before "start" or
		 *   overlaps to the next one.
		 */
		if (!(TCP_SKB_CB(skb)->tcp_flags & (TCPHDR_SYN | TCPHDR_FIN)) &&
		    (tcp_win_from_space(sk, skb->truesize) > skb->len ||
		     before(TCP_SKB_CB(skb)->seq, start))) {
			end_of_skbs = false;
			break;
		}

		if (n && n != tail &&
		    TCP_SKB_CB(skb)->end_seq != TCP_SKB_CB(n)->seq) {
			end_of_skbs = false;
			break;
		}

		/* Decided to skip this, advance start seq. */
		start = TCP_SKB_CB(skb)->end_seq;
	}
	if (end_of_skbs ||
	    (TCP_SKB_CB(skb)->tcp_flags & (TCPHDR_SYN | TCPHDR_FIN)))
		return;

	__skb_queue_head_init(&tmp);

	while (before(start, end)) {
		int copy = min_t(int, SKB_MAX_ORDER(0, 0), end - start);
		struct sk_buff *nskb;

		nskb = alloc_skb(copy, GFP_ATOMIC);
		if (!nskb)
			break;

		memcpy(nskb->cb, skb->cb, sizeof(skb->cb));
#ifdef CONFIG_TLS_DEVICE
		nskb->decrypted = skb->decrypted;
#endif
		TCP_SKB_CB(nskb)->seq = TCP_SKB_CB(nskb)->end_seq = start;
		if (list)
			__skb_queue_before(list, skb, nskb);
		else
			__skb_queue_tail(&tmp, nskb); /* defer rbtree insertion */
		skb_set_owner_r(nskb, sk);

		/* Copy data, releasing collapsed skbs. */
		while (copy > 0) {
			int offset = start - TCP_SKB_CB(skb)->seq;
			int size = TCP_SKB_CB(skb)->end_seq - start;

			BUG_ON(offset < 0);
			if (size > 0) {
				size = min(copy, size);
				if (skb_copy_bits(skb, offset, skb_put(nskb, size), size))
					BUG();
				TCP_SKB_CB(nskb)->end_seq += size;
				copy -= size;
				start += size;
			}
			if (!before(start, TCP_SKB_CB(skb)->end_seq)) {
				skb = tcp_collapse_one(sk, skb, list, root);
				if (!skb ||
				    skb == tail ||
				    (TCP_SKB_CB(skb)->tcp_flags & (TCPHDR_SYN | TCPHDR_FIN)))
					goto end;
#ifdef CONFIG_TLS_DEVICE
				if (skb->decrypted != nskb->decrypted)
					goto end;
#endif
			}
		}
	}
end:
	skb_queue_walk_safe(&tmp, skb, n)
		tcp_rbtree_insert(root, skb);
}

/* Collapse ofo queue. Algorithm: select contiguous sequence of skbs
 * and tcp_collapse() them until all the queue is collapsed.
 */
static void tcp_collapse_ofo_queue(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 range_truesize, sum_tiny = 0;
	struct sk_buff *skb, *head;
	u32 start, end;

	skb = skb_rb_first(&tp->out_of_order_queue);
new_range:
	if (!skb) {
		tp->ooo_last_skb = skb_rb_last(&tp->out_of_order_queue);
		return;
	}
	start = TCP_SKB_CB(skb)->seq;
	end = TCP_SKB_CB(skb)->end_seq;
	range_truesize = skb->truesize;

	for (head = skb;;) {
		skb = skb_rb_next(skb);

		/* Range is terminated when we see a gap or when
		 * we are at the queue end.
		 */
		if (!skb ||
		    after(TCP_SKB_CB(skb)->seq, end) ||
		    before(TCP_SKB_CB(skb)->end_seq, start)) {
			/* Do not attempt collapsing tiny skbs */
			if (range_truesize != head->truesize ||
			    end - start >= SKB_WITH_OVERHEAD(SK_MEM_QUANTUM)) {
				tcp_collapse(sk, NULL, &tp->out_of_order_queue,
					     head, skb, start, end);
			} else {
				sum_tiny += range_truesize;
				if (sum_tiny > sk->sk_rcvbuf >> 3)
					return;
			}
			goto new_range;
		}

		range_truesize += skb->truesize;
		if (unlikely(before(TCP_SKB_CB(skb)->seq, start)))
			start = TCP_SKB_CB(skb)->seq;
		if (after(TCP_SKB_CB(skb)->end_seq, end))
			end = TCP_SKB_CB(skb)->end_seq;
	}
}

/*
 * Clean the out-of-order queue to make room.
 * We drop high sequences packets to :
 * 1) Let a chance for holes to be filled.
 * 2) not add too big latencies if thousands of packets sit there.
 *    (But if application shrinks SO_RCVBUF, we could still end up
 *     freeing whole queue here)
 * 3) Drop at least 12.5 % of sk_rcvbuf to avoid malicious attacks.
 *
 * Return true if queue has shrunk.
 */
static bool tcp_prune_ofo_queue(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct rb_node *node, *prev;
	int goal;

	if (RB_EMPTY_ROOT(&tp->out_of_order_queue))
		return false;

	NET_INC_STATS(sock_net(sk), LINUX_MIB_OFOPRUNED);
	goal = sk->sk_rcvbuf >> 3;
	node = &tp->ooo_last_skb->rbnode;
	do {
		prev = rb_prev(node);
		rb_erase(node, &tp->out_of_order_queue);
		goal -= rb_to_skb(node)->truesize;
		tcp_drop(sk, rb_to_skb(node));
		if (!prev || goal <= 0) {
			sk_mem_reclaim(sk);
			if (atomic_read(&sk->sk_rmem_alloc) <= sk->sk_rcvbuf &&
			    !tcp_under_memory_pressure(sk))
				break;
			goal = sk->sk_rcvbuf >> 3;
		}
		node = prev;
	} while (node);
	tp->ooo_last_skb = rb_to_skb(prev);

	/* Reset SACK state.  A conforming SACK implementation will
	 * do the same at a timeout based retransmit.  When a connection
	 * is in a sad state like this, we care only about integrity
	 * of the connection not performance.
	 */
	if (tp->rx_opt.sack_ok)
		tcp_sack_reset(&tp->rx_opt);
	return true;
}

/* Reduce allocated memory if we can, trying to get
 * the socket within its memory limits again.
 *
 * Return less than zero if we should start dropping frames
 * until the socket owning process reads some of the data
 * to stabilize the situation.
 */
static int tcp_prune_queue(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	NET_INC_STATS(sock_net(sk), LINUX_MIB_PRUNECALLED);

	if (atomic_read(&sk->sk_rmem_alloc) >= sk->sk_rcvbuf)
		tcp_clamp_window(sk);
	else if (tcp_under_memory_pressure(sk))
		tp->rcv_ssthresh = min(tp->rcv_ssthresh, 4U * tp->advmss);

	if (atomic_read(&sk->sk_rmem_alloc) <= sk->sk_rcvbuf)
		return 0;

	tcp_collapse_ofo_queue(sk);
	if (!skb_queue_empty(&sk->sk_receive_queue))
		tcp_collapse(sk, &sk->sk_receive_queue, NULL,
			     skb_peek(&sk->sk_receive_queue),
			     NULL,
			     tp->copied_seq, tp->rcv_nxt);
	sk_mem_reclaim(sk);

	if (atomic_read(&sk->sk_rmem_alloc) <= sk->sk_rcvbuf)
		return 0;

	/* Collapsing did not help, destructive actions follow.
	 * This must not ever occur. */

	tcp_prune_ofo_queue(sk);

	if (atomic_read(&sk->sk_rmem_alloc) <= sk->sk_rcvbuf)
		return 0;

	/* If we are really being abused, tell the caller to silently
	 * drop receive data on the floor.  It will get retransmitted
	 * and hopefully then we'll have sufficient space.
	 */
	NET_INC_STATS(sock_net(sk), LINUX_MIB_RCVPRUNED);

	/* Massive buffer overcommit. */
	tp->pred_flags = 0;
	return -1;
}

static bool tcp_should_expand_sndbuf(const struct sock *sk)
{
	const struct tcp_sock *tp = tcp_sk(sk);

	/* If the user specified a specific send buffer setting, do
	 * not modify it.
	 */
	if (sk->sk_userlocks & SOCK_SNDBUF_LOCK)
		return false;

	/* If we are under global TCP memory pressure, do not expand.  */
	if (tcp_under_memory_pressure(sk))
		return false;

	/* If we are under soft global TCP memory pressure, do not expand.  */
	if (sk_memory_allocated(sk) >= sk_prot_mem_limits(sk, 0))
		return false;

	/* If we filled the congestion window, do not expand.  */
	if (tcp_packets_in_flight(tp) >= tp->snd_cwnd)
		return false;

	return true;
}

/* When incoming ACK allowed to free some skb from write_queue,
 * we remember this event in flag SOCK_QUEUE_SHRUNK and wake up socket
 * on the exit from tcp input handler.
 *
 * PROBLEM: sndbuf expansion does not work well with largesend.
 */
static void tcp_new_space(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);

	if (tcp_should_expand_sndbuf(sk)) {
		tcp_sndbuf_expand(sk);
		tp->snd_cwnd_stamp = tcp_jiffies32;
	}

	sk->sk_write_space(sk);
}

static void tcp_check_space(struct sock *sk)
{
	if (sock_flag(sk, SOCK_QUEUE_SHRUNK)) {
		sock_reset_flag(sk, SOCK_QUEUE_SHRUNK);
		/* pairs with tcp_poll() */
		smp_mb();
		if (sk->sk_socket &&
		    test_bit(SOCK_NOSPACE, &sk->sk_socket->flags)) {
			tcp_new_space(sk);
			if (!test_bit(SOCK_NOSPACE, &sk->sk_socket->flags))
				tcp_chrono_stop(sk, TCP_CHRONO_SNDBUF_LIMITED);
		}
	}
}

static inline void tcp_data_snd_check(struct sock *sk)
{
	tcp_push_pending_frames(sk);
	tcp_check_space(sk);
}

/*
 * Check if sending an ack is needed.
 */
static void __tcp_ack_snd_check(struct sock *sk, int ofo_possible)
{
	struct tcp_sock *tp = tcp_sk(sk);
	unsigned long rtt, delay;

	    /* More than one full frame received... */
	if (((tp->rcv_nxt - tp->rcv_wup) > inet_csk(sk)->icsk_ack.rcv_mss &&
	     /* ... and right edge of window advances far enough.
	      * (tcp_recvmsg() will send ACK otherwise).
	      * If application uses SO_RCVLOWAT, we want send ack now if
	      * we have not received enough bytes to satisfy the condition.
	      */
	    (tp->rcv_nxt - tp->copied_seq < sk->sk_rcvlowat ||
	     __tcp_select_window(sk) >= tp->rcv_wnd)) ||
	    /* We ACK each frame or... */
	    tcp_in_quickack_mode(sk) ||
	    /* Protocol state mandates a one-time immediate ACK */
	    inet_csk(sk)->icsk_ack.pending & ICSK_ACK_NOW) {
send_now:
		tcp_send_ack(sk);
		return;
	}

	if (!ofo_possible || RB_EMPTY_ROOT(&tp->out_of_order_queue)) {
		tcp_send_delayed_ack(sk);
		return;
	}

	if (!tcp_is_sack(tp) ||
	    tp->compressed_ack >= sock_net(sk)->ipv4.sysctl_tcp_comp_sack_nr)
		goto send_now;

	if (tp->compressed_ack_rcv_nxt != tp->rcv_nxt) {
		tp->compressed_ack_rcv_nxt = tp->rcv_nxt;
		if (tp->compressed_ack > TCP_FASTRETRANS_THRESH)
			NET_ADD_STATS(sock_net(sk), LINUX_MIB_TCPACKCOMPRESSED,
				      tp->compressed_ack - TCP_FASTRETRANS_THRESH);
		tp->compressed_ack = 0;
	}

	if (++tp->compressed_ack <= TCP_FASTRETRANS_THRESH)
		goto send_now;

	if (hrtimer_is_queued(&tp->compressed_ack_timer))
		return;

	/* compress ack timer : 5 % of rtt, but no more than tcp_comp_sack_delay_ns */

	rtt = tp->rcv_rtt_est.rtt_us;
	if (tp->srtt_us && tp->srtt_us < rtt)
		rtt = tp->srtt_us;

	delay = min_t(unsigned long, sock_net(sk)->ipv4.sysctl_tcp_comp_sack_delay_ns,
		      rtt * (NSEC_PER_USEC >> 3)/20);
	sock_hold(sk);
	hrtimer_start(&tp->compressed_ack_timer, ns_to_ktime(delay),
		      HRTIMER_MODE_REL_PINNED_SOFT);
}

static inline void tcp_ack_snd_check(struct sock *sk)
{
	if (!inet_csk_ack_scheduled(sk)) {
		/* We sent a data segment already. */
		return;
	}
	__tcp_ack_snd_check(sk, 1);
}

/*
 *	This routine is only called when we have urgent data
 *	signaled. Its the 'slow' part of tcp_urg. It could be
 *	moved inline now as tcp_urg is only called from one
 *	place. We handle URGent data wrong. We have to - as
 *	BSD still doesn't use the correction from RFC961.
 *	For 1003.1g we should support a new option TCP_STDURG to permit
 *	either form (or just set the sysctl tcp_stdurg).
 */

static void tcp_check_urg(struct sock *sk, const struct tcphdr *th)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 ptr = ntohs(th->urg_ptr);

	if (ptr && !sock_net(sk)->ipv4.sysctl_tcp_stdurg)
		ptr--;
	ptr += ntohl(th->seq);

	/* Ignore urgent data that we've already seen and read. */
	if (after(tp->copied_seq, ptr))
		return;

	/* Do not replay urg ptr.
	 *
	 * NOTE: interesting situation not covered by specs.
	 * Misbehaving sender may send urg ptr, pointing to segment,
	 * which we already have in ofo queue. We are not able to fetch
	 * such data and will stay in TCP_URG_NOTYET until will be eaten
	 * by recvmsg(). Seems, we are not obliged to handle such wicked
	 * situations. But it is worth to think about possibility of some
	 * DoSes using some hypothetical application level deadlock.
	 */
	if (before(ptr, tp->rcv_nxt))
		return;

	/* Do we already have a newer (or duplicate) urgent pointer? */
	if (tp->urg_data && !after(ptr, tp->urg_seq))
		return;

	/* Tell the world about our new urgent pointer. */
	sk_send_sigurg(sk);

	/* We may be adding urgent data when the last byte read was
	 * urgent. To do this requires some care. We cannot just ignore
	 * tp->copied_seq since we would read the last urgent byte again
	 * as data, nor can we alter copied_seq until this data arrives
	 * or we break the semantics of SIOCATMARK (and thus sockatmark())
	 *
	 * NOTE. Double Dutch. Rendering to plain English: author of comment
	 * above did something sort of 	send("A", MSG_OOB); send("B", MSG_OOB);
	 * and expect that both A and B disappear from stream. This is _wrong_.
	 * Though this happens in BSD with high probability, this is occasional.
	 * Any application relying on this is buggy. Note also, that fix "works"
	 * only in this artificial test. Insert some normal data between A and B and we will
	 * decline of BSD again. Verdict: it is better to remove to trap
	 * buggy users.
	 */
	if (tp->urg_seq == tp->copied_seq && tp->urg_data &&
	    !sock_flag(sk, SOCK_URGINLINE) && tp->copied_seq != tp->rcv_nxt) {
		struct sk_buff *skb = skb_peek(&sk->sk_receive_queue);
		tp->copied_seq++;
		if (skb && !before(tp->copied_seq, TCP_SKB_CB(skb)->end_seq)) {
			__skb_unlink(skb, &sk->sk_receive_queue);
			__kfree_skb(skb);
		}
	}

	tp->urg_data = TCP_URG_NOTYET;
	WRITE_ONCE(tp->urg_seq, ptr);

	/* Disable header prediction. */
	tp->pred_flags = 0;
}

/* This is the 'fast' part of urgent handling. */
static void tcp_urg(struct sock *sk, struct sk_buff *skb, const struct tcphdr *th)
{
	struct tcp_sock *tp = tcp_sk(sk);

	/* Check if we get a new urgent pointer - normally not. */
	if (th->urg)
		tcp_check_urg(sk, th);

	/* Do we wait for any urgent data? - normally not... */
	if (tp->urg_data == TCP_URG_NOTYET) {
		u32 ptr = tp->urg_seq - ntohl(th->seq) + (th->doff * 4) -
			  th->syn;

		/* Is the urgent pointer pointing into this packet? */
		if (ptr < skb->len) {
			u8 tmp;
			if (skb_copy_bits(skb, ptr, &tmp, 1))
				BUG();
			tp->urg_data = TCP_URG_VALID | tmp;
			if (!sock_flag(sk, SOCK_DEAD))
				sk->sk_data_ready(sk);
		}
	}
}

/* Accept RST for rcv_nxt - 1 after a FIN.
 * When tcp connections are abruptly terminated from Mac OSX (via ^C), a
 * FIN is sent followed by a RST packet. The RST is sent with the same
 * sequence number as the FIN, and thus according to RFC 5961 a challenge
 * ACK should be sent. However, Mac OSX rate limits replies to challenge
 * ACKs on the closed socket. In addition middleboxes can drop either the
 * challenge ACK or a subsequent RST.
 */
static bool tcp_reset_check(const struct sock *sk, const struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);

	return unlikely(TCP_SKB_CB(skb)->seq == (tp->rcv_nxt - 1) &&
			(1 << sk->sk_state) & (TCPF_CLOSE_WAIT | TCPF_LAST_ACK |
					       TCPF_CLOSING));
}

/* Does PAWS and seqno based validation of an incoming segment, flags will
 * play significant role here.
 */
static bool tcp_validate_incoming(struct sock *sk, struct sk_buff *skb,
				  const struct tcphdr *th, int syn_inerr)
{
	struct tcp_sock *tp = tcp_sk(sk);
	bool rst_seq_match = false;

	/* RFC1323: H1. Apply PAWS check first. */
	if (tcp_fast_parse_options(sock_net(sk), skb, th, tp) &&
	    tp->rx_opt.saw_tstamp &&
	    tcp_paws_discard(sk, skb)) {
		if (!th->rst) {
			NET_INC_STATS(sock_net(sk), LINUX_MIB_PAWSESTABREJECTED);
			if (!tcp_oow_rate_limited(sock_net(sk), skb,
						  LINUX_MIB_TCPACKSKIPPEDPAWS,
						  &tp->last_oow_ack_time))
				tcp_send_dupack(sk, skb);
			goto discard;
		}
		/* Reset is accepted even if it did not pass PAWS. */
	}

	/* Step 1: check sequence number */
	if (!tcp_sequence(tp, TCP_SKB_CB(skb)->seq, TCP_SKB_CB(skb)->end_seq)) {
		/* RFC793, page 37: "In all states except SYN-SENT, all reset
		 * (RST) segments are validated by checking their SEQ-fields."
		 * And page 69: "If an incoming segment is not acceptable,
		 * an acknowledgment should be sent in reply (unless the RST
		 * bit is set, if so drop the segment and return)".
		 */
		if (!th->rst) {
			if (th->syn)
				goto syn_challenge;
			if (!tcp_oow_rate_limited(sock_net(sk), skb,
						  LINUX_MIB_TCPACKSKIPPEDSEQ,
						  &tp->last_oow_ack_time))
				tcp_send_dupack(sk, skb);
		} else if (tcp_reset_check(sk, skb)) {
			tcp_reset(sk);
		}
		goto discard;
	}

	/* Step 2: check RST bit */
	if (th->rst) {
		/* RFC 5961 3.2 (extend to match against (RCV.NXT - 1) after a
		 * FIN and SACK too if available):
		 * If seq num matches RCV.NXT or (RCV.NXT - 1) after a FIN, or
		 * the right-most SACK block,
		 * then
		 *     RESET the connection
		 * else
		 *     Send a challenge ACK
		 */
		if (TCP_SKB_CB(skb)->seq == tp->rcv_nxt ||
		    tcp_reset_check(sk, skb)) {
			rst_seq_match = true;
		} else if (tcp_is_sack(tp) && tp->rx_opt.num_sacks > 0) {
			struct tcp_sack_block *sp = &tp->selective_acks[0];
			int max_sack = sp[0].end_seq;
			int this_sack;

			for (this_sack = 1; this_sack < tp->rx_opt.num_sacks;
			     ++this_sack) {
				max_sack = after(sp[this_sack].end_seq,
						 max_sack) ?
					sp[this_sack].end_seq : max_sack;
			}

			if (TCP_SKB_CB(skb)->seq == max_sack)
				rst_seq_match = true;
		}

		if (rst_seq_match)
			tcp_reset(sk);
		else {
			/* Disable TFO if RST is out-of-order
			 * and no data has been received
			 * for current active TFO socket
			 */
			if (tp->syn_fastopen && !tp->data_segs_in &&
			    sk->sk_state == TCP_ESTABLISHED)
				tcp_fastopen_active_disable(sk);
			tcp_send_challenge_ack(sk, skb);
		}
		goto discard;
	}

	/* step 3: check security and precedence [ignored] */

	/* step 4: Check for a SYN
	 * RFC 5961 4.2 : Send a challenge ack
	 */
	if (th->syn) {
syn_challenge:
		if (syn_inerr)
			TCP_INC_STATS(sock_net(sk), TCP_MIB_INERRS);
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPSYNCHALLENGE);
		tcp_send_challenge_ack(sk, skb);
		goto discard;
	}

	return true;

discard:
	tcp_drop(sk, skb);
	return false;
}

/*
 *	TCP receive function for the ESTABLISHED state.
 *
 *	It is split into a fast path and a slow path. The fast path is
 * 	disabled when:
 *	- A zero window was announced from us - zero window probing
 *        is only handled properly in the slow path.
 *	- Out of order segments arrived.
 *	- Urgent data is expected.
 *	- There is no buffer space left
 *	- Unexpected TCP flags/window values/header lengths are received
 *	  (detected by checking the TCP header against pred_flags)
 *	- Data is sent in both directions. Fast path only supports pure senders
 *	  or pure receivers (this means either the sequence number or the ack
 *	  value must stay constant)
 *	- Unexpected TCP option.
 *
 *	When these conditions are not satisfied it drops into a standard
 *	receive procedure patterned after RFC793 to handle all cases.
 *	The first three cases are guaranteed by proper pred_flags setting,
 *	the rest is checked inline. Fast processing is turned on in
 *	tcp_data_queue when everything is OK.
 */
void tcp_rcv_established(struct sock *sk, struct sk_buff *skb)
{
	const struct tcphdr *th = (const struct tcphdr *)skb->data;
	struct tcp_sock *tp = tcp_sk(sk);
	unsigned int len = skb->len;

	/* TCP congestion window tracking */
	trace_tcp_probe(sk, skb);

	tcp_mstamp_refresh(tp);
	if (unlikely(!sk->sk_rx_dst))
		inet_csk(sk)->icsk_af_ops->sk_rx_dst_set(sk, skb);
	/*
	 *	Header prediction.
	 *	The code loosely follows the one in the famous
	 *	"30 instruction TCP receive" Van Jacobson mail.
	 *
	 *	Van's trick is to deposit buffers into socket queue
	 *	on a device interrupt, to call tcp_recv function
	 *	on the receive process context and checksum and copy
	 *	the buffer to user space. smart...
	 *
	 *	Our current scheme is not silly either but we take the
	 *	extra cost of the net_bh soft interrupt processing...
	 *	We do checksum and copy also but from device to kernel.
	 */

	tp->rx_opt.saw_tstamp = 0;

	/*	pred_flags is 0xS?10 << 16 + snd_wnd
	 *	if header_prediction is to be made
	 *	'S' will always be tp->tcp_header_len >> 2
	 *	'?' will be 0 for the fast path, otherwise pred_flags is 0 to
	 *  turn it off	(when there are holes in the receive
	 *	 space for instance)
	 *	PSH flag is ignored.
	 */

	if ((tcp_flag_word(th) & TCP_HP_BITS) == tp->pred_flags &&
	    TCP_SKB_CB(skb)->seq == tp->rcv_nxt &&
	    !after(TCP_SKB_CB(skb)->ack_seq, tp->snd_nxt)) {
		int tcp_header_len = tp->tcp_header_len;

		/* Timestamp header prediction: tcp_header_len
		 * is automatically equal to th->doff*4 due to pred_flags
		 * match.
		 */

		/* Check timestamp */
		if (tcp_header_len == sizeof(struct tcphdr) + TCPOLEN_TSTAMP_ALIGNED) {
			/* No? Slow path! */
			if (!tcp_parse_aligned_timestamp(tp, th))
				goto slow_path;

			/* If PAWS failed, check it more carefully in slow path */
			if ((s32)(tp->rx_opt.rcv_tsval - tp->rx_opt.ts_recent) < 0)
				goto slow_path;

			/* DO NOT update ts_recent here, if checksum fails
			 * and timestamp was corrupted part, it will result
			 * in a hung connection since we will drop all
			 * future packets due to the PAWS test.
			 */
		}

		if (len <= tcp_header_len) {
			/* Bulk data transfer: sender */
			if (len == tcp_header_len) {
				/* Predicted packet is in window by definition.
				 * seq == rcv_nxt and rcv_wup <= rcv_nxt.
				 * Hence, check seq<=rcv_wup reduces to:
				 */
				if (tcp_header_len ==
				    (sizeof(struct tcphdr) + TCPOLEN_TSTAMP_ALIGNED) &&
				    tp->rcv_nxt == tp->rcv_wup)
					tcp_store_ts_recent(tp);

				/* We know that such packets are checksummed
				 * on entry.
				 */
				tcp_ack(sk, skb, 0);
				__kfree_skb(skb);
				tcp_data_snd_check(sk);
				/* When receiving pure ack in fast path, update
				 * last ts ecr directly instead of calling
				 * tcp_rcv_rtt_measure_ts()
				 */
				tp->rcv_rtt_last_tsecr = tp->rx_opt.rcv_tsecr;
				return;
			} else { /* Header too small */
				TCP_INC_STATS(sock_net(sk), TCP_MIB_INERRS);
				goto discard;
			}
		} else {
			int eaten = 0;
			bool fragstolen = false;

			if (tcp_checksum_complete(skb))
				goto csum_error;

			if ((int)skb->truesize > sk->sk_forward_alloc)
				goto step5;

			/* Predicted packet is in window by definition.
			 * seq == rcv_nxt and rcv_wup <= rcv_nxt.
			 * Hence, check seq<=rcv_wup reduces to:
			 */
			if (tcp_header_len ==
			    (sizeof(struct tcphdr) + TCPOLEN_TSTAMP_ALIGNED) &&
			    tp->rcv_nxt == tp->rcv_wup)
				tcp_store_ts_recent(tp);

			tcp_rcv_rtt_measure_ts(sk, skb);

			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPHPHITS);

			/* Bulk data transfer: receiver */
			__skb_pull(skb, tcp_header_len);
			eaten = tcp_queue_rcv(sk, skb, &fragstolen);

			tcp_event_data_recv(sk, skb);

			if (TCP_SKB_CB(skb)->ack_seq != tp->snd_una) {
				/* Well, only one small jumplet in fast path... */
				tcp_ack(sk, skb, FLAG_DATA);
				tcp_data_snd_check(sk);
				if (!inet_csk_ack_scheduled(sk))
					goto no_ack;
			}

			__tcp_ack_snd_check(sk, 0);
no_ack:
			if (eaten)
				kfree_skb_partial(skb, fragstolen);
			tcp_data_ready(sk);
			return;
		}
	}

slow_path:
	if (len < (th->doff << 2) || tcp_checksum_complete(skb))
		goto csum_error;

	if (!th->ack && !th->rst && !th->syn)
		goto discard;

	/*
	 *	Standard slow path.
	 */

	if (!tcp_validate_incoming(sk, skb, th, 1))
		return;

step5:
	if (tcp_ack(sk, skb, FLAG_SLOWPATH | FLAG_UPDATE_TS_RECENT) < 0)
		goto discard;

	tcp_rcv_rtt_measure_ts(sk, skb);

	/* Process urgent data. */
	tcp_urg(sk, skb, th);

	/* step 7: process the segment text */
	tcp_data_queue(sk, skb);

	tcp_data_snd_check(sk);
	tcp_ack_snd_check(sk);
	return;

csum_error:
	TCP_INC_STATS(sock_net(sk), TCP_MIB_CSUMERRORS);
	TCP_INC_STATS(sock_net(sk), TCP_MIB_INERRS);

discard:
	tcp_drop(sk, skb);
}
EXPORT_SYMBOL(tcp_rcv_established);

void tcp_init_transfer(struct sock *sk, int bpf_op)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);

	tcp_mtup_init(sk);
	icsk->icsk_af_ops->rebuild_header(sk);
	tcp_init_metrics(sk);

	/* Initialize the congestion window to start the transfer.
	 * Cut cwnd down to 1 per RFC5681 if SYN or SYN-ACK has been
	 * retransmitted. In light of RFC6298 more aggressive 1sec
	 * initRTO, we only reset cwnd when more than 1 SYN/SYN-ACK
	 * retransmission has occurred.
	 */
	if (tp->total_retrans > 1 && tp->undo_marker)
		tp->snd_cwnd = 1;
	else
		tp->snd_cwnd = tcp_init_cwnd(tp, __sk_dst_get(sk));
	tp->snd_cwnd_stamp = tcp_jiffies32;

	tcp_call_bpf(sk, bpf_op, 0, NULL);
	tcp_init_congestion_control(sk);
	tcp_init_buffer_space(sk);
}

void tcp_finish_connect(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_connection_sock *icsk = inet_csk(sk);

	tcp_set_state(sk, TCP_ESTABLISHED);
	icsk->icsk_ack.lrcvtime = tcp_jiffies32;

	if (skb) {
		icsk->icsk_af_ops->sk_rx_dst_set(sk, skb);
		security_inet_conn_established(sk, skb);
		sk_mark_napi_id(sk, skb);
	}

	tcp_init_transfer(sk, BPF_SOCK_OPS_ACTIVE_ESTABLISHED_CB);

	/* Prevent spurious tcp_cwnd_restart() on first data
	 * packet.
	 */
	tp->lsndtime = tcp_jiffies32;

	if (sock_flag(sk, SOCK_KEEPOPEN))
		inet_csk_reset_keepalive_timer(sk, keepalive_time_when(tp));

	if (!tp->rx_opt.snd_wscale)
		__tcp_fast_path_on(tp, tp->snd_wnd);
	else
		tp->pred_flags = 0;
}

static bool tcp_rcv_fastopen_synack(struct sock *sk, struct sk_buff *synack,
				    struct tcp_fastopen_cookie *cookie)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct sk_buff *data = tp->syn_data ? tcp_rtx_queue_head(sk) : NULL;
	u16 mss = tp->rx_opt.mss_clamp, try_exp = 0;
	bool syn_drop = false;

	if (mss == tp->rx_opt.user_mss) {
		struct tcp_options_received opt;

		/* Get original SYNACK MSS value if user MSS sets mss_clamp */
		tcp_clear_options(&opt);
		opt.user_mss = opt.mss_clamp = 0;
		tcp_parse_options(sock_net(sk), synack, &opt, 0, NULL);
		mss = opt.mss_clamp;
	}

	if (!tp->syn_fastopen) {
		/* Ignore an unsolicited cookie */
		cookie->len = -1;
	} else if (tp->total_retrans) {
		/* SYN timed out and the SYN-ACK neither has a cookie nor
		 * acknowledges data. Presumably the remote received only
		 * the retransmitted (regular) SYNs: either the original
		 * SYN-data or the corresponding SYN-ACK was dropped.
		 */
		syn_drop = (cookie->len < 0 && data);
	} else if (cookie->len < 0 && !tp->syn_data) {
		/* We requested a cookie but didn't get it. If we did not use
		 * the (old) exp opt format then try so next time (try_exp=1).
		 * Otherwise we go back to use the RFC7413 opt (try_exp=2).
		 */
		try_exp = tp->syn_fastopen_exp ? 2 : 1;
	}

	tcp_fastopen_cache_set(sk, mss, cookie, syn_drop, try_exp);

	if (data) { /* Retransmit unacked data in SYN */
		skb_rbtree_walk_from(data) {
			if (__tcp_retransmit_skb(sk, data, 1))
				break;
		}
		tcp_rearm_rto(sk);
		NET_INC_STATS(sock_net(sk),
				LINUX_MIB_TCPFASTOPENACTIVEFAIL);
		return true;
	}
	tp->syn_data_acked = tp->syn_data;
	if (tp->syn_data_acked) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPFASTOPENACTIVE);
		/* SYN-data is counted as two separate packets in tcp_ack() */
		if (tp->delivered > 1)
			--tp->delivered;
	}

	tcp_fastopen_add_skb(sk, synack);

	return false;
}

static void smc_check_reset_syn(struct tcp_sock *tp)
{
#if IS_ENABLED(CONFIG_SMC)
	if (static_branch_unlikely(&tcp_have_smc)) {
		if (tp->syn_smc && !tp->rx_opt.smc_ok)
			tp->syn_smc = 0;
	}
#endif
}

static void tcp_try_undo_spurious_syn(struct sock *sk)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u32 syn_stamp;

	/* undo_marker is set when SYN or SYNACK times out. The timeout is
	 * spurious if the ACK's timestamp option echo value matches the
	 * original SYN timestamp.
	 */
	syn_stamp = tp->retrans_stamp;
	if (tp->undo_marker && syn_stamp && tp->rx_opt.saw_tstamp &&
	    syn_stamp == tp->rx_opt.rcv_tsecr)
		tp->undo_marker = 0;
}

static int tcp_rcv_synsent_state_process(struct sock *sk, struct sk_buff *skb,
					 const struct tcphdr *th)
{
	struct inet_connection_sock *icsk = inet_csk(sk);
	struct tcp_sock *tp = tcp_sk(sk);
	struct tcp_fastopen_cookie foc = { .len = -1 };
	int saved_clamp = tp->rx_opt.mss_clamp;
	bool fastopen_fail;

	tcp_parse_options(sock_net(sk), skb, &tp->rx_opt, 0, &foc);
	if (tp->rx_opt.saw_tstamp && tp->rx_opt.rcv_tsecr)
		tp->rx_opt.rcv_tsecr -= tp->tsoffset;

	if (th->ack) {
		/* rfc793:
		 * "If the state is SYN-SENT then
		 *    first check the ACK bit
		 *      If the ACK bit is set
		 *	  If SEG.ACK =< ISS, or SEG.ACK > SND.NXT, send
		 *        a reset (unless the RST bit is set, if so drop
		 *        the segment and return)"
		 */
		if (!after(TCP_SKB_CB(skb)->ack_seq, tp->snd_una) ||
		    after(TCP_SKB_CB(skb)->ack_seq, tp->snd_nxt))
			goto reset_and_undo;

		if (tp->rx_opt.saw_tstamp && tp->rx_opt.rcv_tsecr &&
		    !between(tp->rx_opt.rcv_tsecr, tp->retrans_stamp,
			     tcp_time_stamp(tp))) {
			NET_INC_STATS(sock_net(sk),
					LINUX_MIB_PAWSACTIVEREJECTED);
			goto reset_and_undo;
		}

		/* Now ACK is acceptable.
		 *
		 * "If the RST bit is set
		 *    If the ACK was acceptable then signal the user "error:
		 *    connection reset", drop the segment, enter CLOSED state,
		 *    delete TCB, and return."
		 */

		if (th->rst) {
			tcp_reset(sk);
			goto discard;
		}

		/* rfc793:
		 *   "fifth, if neither of the SYN or RST bits is set then
		 *    drop the segment and return."
		 *
		 *    See note below!
		 *                                        --ANK(990513)
		 */
		if (!th->syn)
			goto discard_and_undo;

		/* rfc793:
		 *   "If the SYN bit is on ...
		 *    are acceptable then ...
		 *    (our SYN has been ACKed), change the connection
		 *    state to ESTABLISHED..."
		 */

		tcp_ecn_rcv_synack(tp, th);

		tcp_init_wl(tp, TCP_SKB_CB(skb)->seq);
		tcp_try_undo_spurious_syn(sk);
		tcp_ack(sk, skb, FLAG_SLOWPATH);

		/* Ok.. it's good. Set up sequence numbers and
		 * move to established.
		 */
		WRITE_ONCE(tp->rcv_nxt, TCP_SKB_CB(skb)->seq + 1);
		tp->rcv_wup = TCP_SKB_CB(skb)->seq + 1;

		/* RFC1323: The window in SYN & SYN/ACK segments is
		 * never scaled.
		 */
		tp->snd_wnd = ntohs(th->window);

		if (!tp->rx_opt.wscale_ok) {
			tp->rx_opt.snd_wscale = tp->rx_opt.rcv_wscale = 0;
			tp->window_clamp = min(tp->window_clamp, 65535U);
		}

		if (tp->rx_opt.saw_tstamp) {
			tp->rx_opt.tstamp_ok	   = 1;
			tp->tcp_header_len =
				sizeof(struct tcphdr) + TCPOLEN_TSTAMP_ALIGNED;
			tp->advmss	    -= TCPOLEN_TSTAMP_ALIGNED;
			tcp_store_ts_recent(tp);
		} else {
			tp->tcp_header_len = sizeof(struct tcphdr);
		}

		tcp_sync_mss(sk, icsk->icsk_pmtu_cookie);
		tcp_initialize_rcv_mss(sk);

		/* Remember, tcp_poll() does not lock socket!
		 * Change state from SYN-SENT only after copied_seq
		 * is initialized. */
		WRITE_ONCE(tp->copied_seq, tp->rcv_nxt);

		smc_check_reset_syn(tp);

		smp_mb();

		tcp_finish_connect(sk, skb);

		fastopen_fail = (tp->syn_fastopen || tp->syn_data) &&
				tcp_rcv_fastopen_synack(sk, skb, &foc);

		if (!sock_flag(sk, SOCK_DEAD)) {
			sk->sk_state_change(sk);
			sk_wake_async(sk, SOCK_WAKE_IO, POLL_OUT);
		}
		if (fastopen_fail)
			return -1;
		if (sk->sk_write_pending ||
		    icsk->icsk_accept_queue.rskq_defer_accept ||
		    inet_csk_in_pingpong_mode(sk)) {
			/* Save one ACK. Data will be ready after
			 * several ticks, if write_pending is set.
			 *
			 * It may be deleted, but with this feature tcpdumps
			 * look so _wonderfully_ clever, that I was not able
			 * to stand against the temptation 8)     --ANK
			 */
			inet_csk_schedule_ack(sk);
			tcp_enter_quickack_mode(sk, TCP_MAX_QUICKACKS);
			inet_csk_reset_xmit_timer(sk, ICSK_TIME_DACK,
						  TCP_DELACK_MAX, TCP_RTO_MAX);

discard:
			tcp_drop(sk, skb);
			return 0;
		} else {
			tcp_send_ack(sk);
		}
		return -1;
	}

	/* No ACK in the segment */

	if (th->rst) {
		/* rfc793:
		 * "If the RST bit is set
		 *
		 *      Otherwise (no ACK) drop the segment and return."
		 */

		goto discard_and_undo;
	}

	/* PAWS check. */
	if (tp->rx_opt.ts_recent_stamp && tp->rx_opt.saw_tstamp &&
	    tcp_paws_reject(&tp->rx_opt, 0))
		goto discard_and_undo;

	if (th->syn) {
		/* We see SYN without ACK. It is attempt of
		 * simultaneous connect with crossed SYNs.
		 * Particularly, it can be connect to self.
		 */
		tcp_set_state(sk, TCP_SYN_RECV);

		if (tp->rx_opt.saw_tstamp) {
			tp->rx_opt.tstamp_ok = 1;
			tcp_store_ts_recent(tp);
			tp->tcp_header_len =
				sizeof(struct tcphdr) + TCPOLEN_TSTAMP_ALIGNED;
		} else {
			tp->tcp_header_len = sizeof(struct tcphdr);
		}

		WRITE_ONCE(tp->rcv_nxt, TCP_SKB_CB(skb)->seq + 1);
		WRITE_ONCE(tp->copied_seq, tp->rcv_nxt);
		tp->rcv_wup = TCP_SKB_CB(skb)->seq + 1;

		/* RFC1323: The window in SYN & SYN/ACK segments is
		 * never scaled.
		 */
		tp->snd_wnd    = ntohs(th->window);
		tp->snd_wl1    = TCP_SKB_CB(skb)->seq;
		tp->max_window = tp->snd_wnd;

		tcp_ecn_rcv_syn(tp, th);

		tcp_mtup_init(sk);
		tcp_sync_mss(sk, icsk->icsk_pmtu_cookie);
		tcp_initialize_rcv_mss(sk);

		tcp_send_synack(sk);
#if 0
		/* Note, we could accept data and URG from this segment.
		 * There are no obstacles to make this (except that we must
		 * either change tcp_recvmsg() to prevent it from returning data
		 * before 3WHS completes per RFC793, or employ TCP Fast Open).
		 *
		 * However, if we ignore data in ACKless segments sometimes,
		 * we have no reasons to accept it sometimes.
		 * Also, seems the code doing it in step6 of tcp_rcv_state_process
		 * is not flawless. So, discard packet for sanity.
		 * Uncomment this return to process the data.
		 */
		return -1;
#else
		goto discard;
#endif
	}
	/* "fifth, if neither of the SYN or RST bits is set then
	 * drop the segment and return."
	 */

discard_and_undo:
	tcp_clear_options(&tp->rx_opt);
	tp->rx_opt.mss_clamp = saved_clamp;
	goto discard;

reset_and_undo:
	tcp_clear_options(&tp->rx_opt);
	tp->rx_opt.mss_clamp = saved_clamp;
	return 1;
}

static void tcp_rcv_synrecv_state_fastopen(struct sock *sk)
{
	struct request_sock *req;

	/* If we are still handling the SYNACK RTO, see if timestamp ECR allows
	 * undo. If peer SACKs triggered fast recovery, we can't undo here.
	 */
	if (inet_csk(sk)->icsk_ca_state == TCP_CA_Loss)
		tcp_try_undo_loss(sk, false);

	/* Reset rtx states to prevent spurious retransmits_timed_out() */
	tcp_sk(sk)->retrans_stamp = 0;
	inet_csk(sk)->icsk_retransmits = 0;

	/* Once we leave TCP_SYN_RECV or TCP_FIN_WAIT_1,
	 * we no longer need req so release it.
	 */
	req = rcu_dereference_protected(tcp_sk(sk)->fastopen_rsk,
					lockdep_sock_is_held(sk));
	reqsk_fastopen_remove(sk, req, false);

	/* Re-arm the timer because data may have been sent out.
	 * This is similar to the regular data transmission case
	 * when new data has just been ack'ed.
	 *
	 * (TFO) - we could try to be more aggressive and
	 * retransmitting any data sooner based on when they
	 * are sent out.
	 */
	tcp_rearm_rto(sk);
}

/*
 *	This function implements the receiving procedure of RFC 793 for
 *	all states except ESTABLISHED and TIME_WAIT.
 *	It's called from both tcp_v4_rcv and tcp_v6_rcv and should be
 *	address independent.
 */

int tcp_rcv_state_process(struct sock *sk, struct sk_buff *skb)
{
	struct tcp_sock *tp = tcp_sk(sk);
	struct inet_connection_sock *icsk = inet_csk(sk);
	const struct tcphdr *th = tcp_hdr(skb);
	struct request_sock *req;
	int queued = 0;
	bool acceptable;

	switch (sk->sk_state) {
	case TCP_CLOSE:
		goto discard;

	case TCP_LISTEN:
		if (th->ack)
			return 1;

		if (th->rst)
			goto discard;

		if (th->syn) {
			if (th->fin)
				goto discard;
			/* It is possible that we process SYN packets from backlog,
			 * so we need to make sure to disable BH and RCU right there.
			 */
			rcu_read_lock();
			local_bh_disable();
			acceptable = icsk->icsk_af_ops->conn_request(sk, skb) >= 0;
			local_bh_enable();
			rcu_read_unlock();

			if (!acceptable)
				return 1;
			consume_skb(skb);
			return 0;
		}
		goto discard;

	case TCP_SYN_SENT:
		tp->rx_opt.saw_tstamp = 0;
		tcp_mstamp_refresh(tp);
		queued = tcp_rcv_synsent_state_process(sk, skb, th);
		if (queued >= 0)
			return queued;

		/* Do step6 onward by hand. */
		tcp_urg(sk, skb, th);
		__kfree_skb(skb);
		tcp_data_snd_check(sk);
		return 0;
	}

	tcp_mstamp_refresh(tp);
	tp->rx_opt.saw_tstamp = 0;
	req = rcu_dereference_protected(tp->fastopen_rsk,
					lockdep_sock_is_held(sk));
	if (req) {
		bool req_stolen;

		WARN_ON_ONCE(sk->sk_state != TCP_SYN_RECV &&
		    sk->sk_state != TCP_FIN_WAIT1);

		if (!tcp_check_req(sk, skb, req, true, &req_stolen))
			goto discard;
	}

	if (!th->ack && !th->rst && !th->syn)
		goto discard;

	if (!tcp_validate_incoming(sk, skb, th, 0))
		return 0;

	/* step 5: check the ACK field */
	acceptable = tcp_ack(sk, skb, FLAG_SLOWPATH |
				      FLAG_UPDATE_TS_RECENT |
				      FLAG_NO_CHALLENGE_ACK) > 0;

	if (!acceptable) {
		if (sk->sk_state == TCP_SYN_RECV)
			return 1;	/* send one RST */
		tcp_send_challenge_ack(sk, skb);
		goto discard;
	}
	switch (sk->sk_state) {
	case TCP_SYN_RECV:
		tp->delivered++; /* SYN-ACK delivery isn't tracked in tcp_ack */
		if (!tp->srtt_us)
			tcp_synack_rtt_meas(sk, req);

		if (req) {
			tcp_rcv_synrecv_state_fastopen(sk);
		} else {
			tcp_try_undo_spurious_syn(sk);
			tp->retrans_stamp = 0;
			tcp_init_transfer(sk, BPF_SOCK_OPS_PASSIVE_ESTABLISHED_CB);
			WRITE_ONCE(tp->copied_seq, tp->rcv_nxt);
		}
		smp_mb();
		tcp_set_state(sk, TCP_ESTABLISHED);
		sk->sk_state_change(sk);

		/* Note, that this wakeup is only for marginal crossed SYN case.
		 * Passively open sockets are not waked up, because
		 * sk->sk_sleep == NULL and sk->sk_socket == NULL.
		 */
		if (sk->sk_socket)
			sk_wake_async(sk, SOCK_WAKE_IO, POLL_OUT);

		tp->snd_una = TCP_SKB_CB(skb)->ack_seq;
		tp->snd_wnd = ntohs(th->window) << tp->rx_opt.snd_wscale;
		tcp_init_wl(tp, TCP_SKB_CB(skb)->seq);

		if (tp->rx_opt.tstamp_ok)
			tp->advmss -= TCPOLEN_TSTAMP_ALIGNED;

		if (!inet_csk(sk)->icsk_ca_ops->cong_control)
			tcp_update_pacing_rate(sk);

		/* Prevent spurious tcp_cwnd_restart() on first data packet */
		tp->lsndtime = tcp_jiffies32;

		tcp_initialize_rcv_mss(sk);
		tcp_fast_path_on(tp);
		break;

	case TCP_FIN_WAIT1: {
		int tmo;

		if (req)
			tcp_rcv_synrecv_state_fastopen(sk);

		if (tp->snd_una != tp->write_seq)
			break;

		tcp_set_state(sk, TCP_FIN_WAIT2);
		sk->sk_shutdown |= SEND_SHUTDOWN;

		sk_dst_confirm(sk);

		if (!sock_flag(sk, SOCK_DEAD)) {
			/* Wake up lingering close() */
			sk->sk_state_change(sk);
			break;
		}

		if (tp->linger2 < 0) {
			tcp_done(sk);
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPABORTONDATA);
			return 1;
		}
		if (TCP_SKB_CB(skb)->end_seq != TCP_SKB_CB(skb)->seq &&
		    after(TCP_SKB_CB(skb)->end_seq - th->fin, tp->rcv_nxt)) {
			/* Receive out of order FIN after close() */
			if (tp->syn_fastopen && th->fin)
				tcp_fastopen_active_disable(sk);
			tcp_done(sk);
			NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPABORTONDATA);
			return 1;
		}

		tmo = tcp_fin_time(sk);
		if (tmo > TCP_TIMEWAIT_LEN) {
			inet_csk_reset_keepalive_timer(sk, tmo - TCP_TIMEWAIT_LEN);
		} else if (th->fin || sock_owned_by_user(sk)) {
			/* Bad case. We could lose such FIN otherwise.
			 * It is not a big problem, but it looks confusing
			 * and not so rare event. We still can lose it now,
			 * if it spins in bh_lock_sock(), but it is really
			 * marginal case.
			 */
			inet_csk_reset_keepalive_timer(sk, tmo);
		} else {
			tcp_time_wait(sk, TCP_FIN_WAIT2, tmo);
			goto discard;
		}
		break;
	}

	case TCP_CLOSING:
		if (tp->snd_una == tp->write_seq) {
			tcp_time_wait(sk, TCP_TIME_WAIT, 0);
			goto discard;
		}
		break;

	case TCP_LAST_ACK:
		if (tp->snd_una == tp->write_seq) {
			tcp_update_metrics(sk);
			tcp_done(sk);
			goto discard;
		}
		break;
	}

	/* step 6: check the URG bit */
	tcp_urg(sk, skb, th);

	/* step 7: process the segment text */
	switch (sk->sk_state) {
	case TCP_CLOSE_WAIT:
	case TCP_CLOSING:
	case TCP_LAST_ACK:
		if (!before(TCP_SKB_CB(skb)->seq, tp->rcv_nxt))
			break;
		/* fall through */
	case TCP_FIN_WAIT1:
	case TCP_FIN_WAIT2:
		/* RFC 793 says to queue data in these states,
		 * RFC 1122 says we MUST send a reset.
		 * BSD 4.4 also does reset.
		 */
		if (sk->sk_shutdown & RCV_SHUTDOWN) {
			if (TCP_SKB_CB(skb)->end_seq != TCP_SKB_CB(skb)->seq &&
			    after(TCP_SKB_CB(skb)->end_seq - th->fin, tp->rcv_nxt)) {
				NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPABORTONDATA);
				tcp_reset(sk);
				return 1;
			}
		}
		/* Fall through */
	case TCP_ESTABLISHED:
		tcp_data_queue(sk, skb);
		queued = 1;
		break;
	}

	/* tcp_data could move socket to TIME-WAIT */
	if (sk->sk_state != TCP_CLOSE) {
		tcp_data_snd_check(sk);
		tcp_ack_snd_check(sk);
	}

	if (!queued) {
discard:
		tcp_drop(sk, skb);
	}
	return 0;
}
EXPORT_SYMBOL(tcp_rcv_state_process);

static inline void pr_drop_req(struct request_sock *req, __u16 port, int family)
{
	struct inet_request_sock *ireq = inet_rsk(req);

	if (family == AF_INET)
		net_dbg_ratelimited("drop open request from %pI4/%u\n",
				    &ireq->ir_rmt_addr, port);
#if IS_ENABLED(CONFIG_IPV6)
	else if (family == AF_INET6)
		net_dbg_ratelimited("drop open request from %pI6/%u\n",
				    &ireq->ir_v6_rmt_addr, port);
#endif
}

/* RFC3168 : 6.1.1 SYN packets must not have ECT/ECN bits set
 *
 * If we receive a SYN packet with these bits set, it means a
 * network is playing bad games with TOS bits. In order to
 * avoid possible false congestion notifications, we disable
 * TCP ECN negotiation.
 *
 * Exception: tcp_ca wants ECN. This is required for DCTCP
 * congestion control: Linux DCTCP asserts ECT on all packets,
 * including SYN, which is most optimal solution; however,
 * others, such as FreeBSD do not.
 *
 * Exception: At least one of the reserved bits of the TCP header (th->res1) is
 * set, indicating the use of a future TCP extension (such as AccECN). See
 * RFC8311 §4.3 which updates RFC3168 to allow the development of such
 * extensions.
 */
static void tcp_ecn_create_request(struct request_sock *req,
				   const struct sk_buff *skb,
				   const struct sock *listen_sk,
				   const struct dst_entry *dst)
{
	const struct tcphdr *th = tcp_hdr(skb);
	const struct net *net = sock_net(listen_sk);
	bool th_ecn = th->ece && th->cwr;
	bool ect, ecn_ok;
	u32 ecn_ok_dst;

	if (!th_ecn)
		return;

	ect = !INET_ECN_is_not_ect(TCP_SKB_CB(skb)->ip_dsfield);
	ecn_ok_dst = dst_feature(dst, DST_FEATURE_ECN_MASK);
	ecn_ok = net->ipv4.sysctl_tcp_ecn || ecn_ok_dst;

	if (((!ect || th->res1) && ecn_ok) || tcp_ca_needs_ecn(listen_sk) ||
	    (ecn_ok_dst & DST_FEATURE_ECN_CA) ||
	    tcp_bpf_ca_needs_ecn((struct sock *)req))
		inet_rsk(req)->ecn_ok = 1;
}

static void tcp_openreq_init(struct request_sock *req,
			     const struct tcp_options_received *rx_opt,
			     struct sk_buff *skb, const struct sock *sk)
{
	struct inet_request_sock *ireq = inet_rsk(req);

	req->rsk_rcv_wnd = 0;		/* So that tcp_send_synack() knows! */
	req->cookie_ts = 0;
	tcp_rsk(req)->rcv_isn = TCP_SKB_CB(skb)->seq;
	tcp_rsk(req)->rcv_nxt = TCP_SKB_CB(skb)->seq + 1;
	tcp_rsk(req)->snt_synack = 0;
	tcp_rsk(req)->last_oow_ack_time = 0;
	req->mss = rx_opt->mss_clamp;
	req->ts_recent = rx_opt->saw_tstamp ? rx_opt->rcv_tsval : 0;
	ireq->tstamp_ok = rx_opt->tstamp_ok;
	ireq->sack_ok = rx_opt->sack_ok;
	ireq->snd_wscale = rx_opt->snd_wscale;
	ireq->wscale_ok = rx_opt->wscale_ok;
	ireq->acked = 0;
	ireq->ecn_ok = 0;
	ireq->ir_rmt_port = tcp_hdr(skb)->source;
	ireq->ir_num = ntohs(tcp_hdr(skb)->dest);
	ireq->ir_mark = inet_request_mark(sk, skb);
#if IS_ENABLED(CONFIG_SMC)
	ireq->smc_ok = rx_opt->smc_ok;
#endif
}

struct request_sock *inet_reqsk_alloc(const struct request_sock_ops *ops,
				      struct sock *sk_listener,
				      bool attach_listener)
{
	struct request_sock *req = reqsk_alloc(ops, sk_listener,
					       attach_listener);

	if (req) {
		struct inet_request_sock *ireq = inet_rsk(req);

		ireq->ireq_opt = NULL;
#if IS_ENABLED(CONFIG_IPV6)
		ireq->pktopts = NULL;
#endif
		atomic64_set(&ireq->ir_cookie, 0);
		ireq->ireq_state = TCP_NEW_SYN_RECV;
		write_pnet(&ireq->ireq_net, sock_net(sk_listener));
		ireq->ireq_family = sk_listener->sk_family;
	}

	return req;
}
EXPORT_SYMBOL(inet_reqsk_alloc);

/*
 * Return true if a syncookie should be sent
 */
static bool tcp_syn_flood_action(const struct sock *sk, const char *proto)
{
	struct request_sock_queue *queue = &inet_csk(sk)->icsk_accept_queue;
	const char *msg = "Dropping request";
	bool want_cookie = false;
	struct net *net = sock_net(sk);

#ifdef CONFIG_SYN_COOKIES
	if (net->ipv4.sysctl_tcp_syncookies) {
		msg = "Sending cookies";
		want_cookie = true;
		__NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPREQQFULLDOCOOKIES);
	} else
#endif
		__NET_INC_STATS(sock_net(sk), LINUX_MIB_TCPREQQFULLDROP);

	if (!queue->synflood_warned &&
	    net->ipv4.sysctl_tcp_syncookies != 2 &&
	    xchg(&queue->synflood_warned, 1) == 0)
		net_info_ratelimited("%s: Possible SYN flooding on port %d. %s.  Check SNMP counters.\n",
				     proto, sk->sk_num, msg);

	return want_cookie;
}

static void tcp_reqsk_record_syn(const struct sock *sk,
				 struct request_sock *req,
				 const struct sk_buff *skb)
{
	if (tcp_sk(sk)->save_syn) {
		u32 len = skb_network_header_len(skb) + tcp_hdrlen(skb);
		u32 *copy;

		copy = kmalloc(len + sizeof(u32), GFP_ATOMIC);
		if (copy) {
			copy[0] = len;
			memcpy(&copy[1], skb_network_header(skb), len);
			req->saved_syn = copy;
		}
	}
}

/* If a SYN cookie is required and supported, returns a clamped MSS value to be
 * used for SYN cookie generation.
 */
u16 tcp_get_syncookie_mss(struct request_sock_ops *rsk_ops,
			  const struct tcp_request_sock_ops *af_ops,
			  struct sock *sk, struct tcphdr *th)
{
	struct tcp_sock *tp = tcp_sk(sk);
	u16 mss;

	if (sock_net(sk)->ipv4.sysctl_tcp_syncookies != 2 &&
	    !inet_csk_reqsk_queue_is_full(sk))
		return 0;

	if (!tcp_syn_flood_action(sk, rsk_ops->slab_name))
		return 0;

	if (sk_acceptq_is_full(sk)) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_LISTENOVERFLOWS);
		return 0;
	}

	mss = tcp_parse_mss_option(th, tp->rx_opt.user_mss);
	if (!mss)
		mss = af_ops->mss_clamp;

	return mss;
}
EXPORT_SYMBOL_GPL(tcp_get_syncookie_mss);

int tcp_conn_request(struct request_sock_ops *rsk_ops,
		     const struct tcp_request_sock_ops *af_ops,
		     struct sock *sk, struct sk_buff *skb)
{
	struct tcp_fastopen_cookie foc = { .len = -1 };
	__u32 isn = TCP_SKB_CB(skb)->tcp_tw_isn;
	struct tcp_options_received tmp_opt;
	struct tcp_sock *tp = tcp_sk(sk);
	struct net *net = sock_net(sk);
	struct sock *fastopen_sk = NULL;
	struct request_sock *req;
	bool want_cookie = false;
	struct dst_entry *dst;
	struct flowi fl;

	/* TW buckets are converted to open requests without
	 * limitations, they conserve resources and peer is
	 * evidently real one.
	 */
	if ((net->ipv4.sysctl_tcp_syncookies == 2 ||
	     inet_csk_reqsk_queue_is_full(sk)) && !isn) {
		want_cookie = tcp_syn_flood_action(sk, rsk_ops->slab_name);
		if (!want_cookie)
			goto drop;
	}

	if (sk_acceptq_is_full(sk)) {
		NET_INC_STATS(sock_net(sk), LINUX_MIB_LISTENOVERFLOWS);
		goto drop;
	}

	req = inet_reqsk_alloc(rsk_ops, sk, !want_cookie);
	if (!req)
		goto drop;

	tcp_rsk(req)->af_specific = af_ops;
	tcp_rsk(req)->ts_off = 0;

	tcp_clear_options(&tmp_opt);
	tmp_opt.mss_clamp = af_ops->mss_clamp;
	tmp_opt.user_mss  = tp->rx_opt.user_mss;
	tcp_parse_options(sock_net(sk), skb, &tmp_opt, 0,
			  want_cookie ? NULL : &foc);

	if (want_cookie && !tmp_opt.saw_tstamp)
		tcp_clear_options(&tmp_opt);

	if (IS_ENABLED(CONFIG_SMC) && want_cookie)
		tmp_opt.smc_ok = 0;

	tmp_opt.tstamp_ok = tmp_opt.saw_tstamp;
	tcp_openreq_init(req, &tmp_opt, skb, sk);
	inet_rsk(req)->no_srccheck = inet_sk(sk)->transparent;

	/* Note: tcp_v6_init_req() might override ir_iif for link locals */
	inet_rsk(req)->ir_iif = inet_request_bound_dev_if(sk, skb);

	af_ops->init_req(req, sk, skb);

	if (security_inet_conn_request(sk, skb, req))
		goto drop_and_free;

	if (tmp_opt.tstamp_ok)
		tcp_rsk(req)->ts_off = af_ops->init_ts_off(net, skb);

	dst = af_ops->route_req(sk, &fl, req);
	if (!dst)
		goto drop_and_free;

	if (!want_cookie && !isn) {
		/* Kill the following clause, if you dislike this way. */
		if (!net->ipv4.sysctl_tcp_syncookies &&
		    (net->ipv4.sysctl_max_syn_backlog - inet_csk_reqsk_queue_len(sk) <
		     (net->ipv4.sysctl_max_syn_backlog >> 2)) &&
		    !tcp_peer_is_proven(req, dst)) {
			/* Without syncookies last quarter of
			 * backlog is filled with destinations,
			 * proven to be alive.
			 * It means that we continue to communicate
			 * to destinations, already remembered
			 * to the moment of synflood.
			 */
			pr_drop_req(req, ntohs(tcp_hdr(skb)->source),
				    rsk_ops->family);
			goto drop_and_release;
		}

		isn = af_ops->init_seq(skb);
	}

	tcp_ecn_create_request(req, skb, sk, dst);

	if (want_cookie) {
		isn = cookie_init_sequence(af_ops, sk, skb, &req->mss);
		req->cookie_ts = tmp_opt.tstamp_ok;
		if (!tmp_opt.tstamp_ok)
			inet_rsk(req)->ecn_ok = 0;
	}

	tcp_rsk(req)->snt_isn = isn;
	tcp_rsk(req)->txhash = net_tx_rndhash();
	tcp_openreq_init_rwin(req, sk, dst);
	sk_rx_queue_set(req_to_sk(req), skb);
	if (!want_cookie) {
		tcp_reqsk_record_syn(sk, req, skb);
		fastopen_sk = tcp_try_fastopen(sk, skb, req, &foc, dst);
	}
	if (fastopen_sk) {
		af_ops->send_synack(fastopen_sk, dst, &fl, req,
				    &foc, TCP_SYNACK_FASTOPEN);
		/* Add the child socket directly into the accept queue */
		if (!inet_csk_reqsk_queue_add(sk, req, fastopen_sk)) {
			reqsk_fastopen_remove(fastopen_sk, req, false);
			bh_unlock_sock(fastopen_sk);
			sock_put(fastopen_sk);
			goto drop_and_free;
		}
		sk->sk_data_ready(sk);
		bh_unlock_sock(fastopen_sk);
		sock_put(fastopen_sk);
	} else {
		tcp_rsk(req)->tfo_listener = false;
		if (!want_cookie)
			inet_csk_reqsk_queue_hash_add(sk, req,
				tcp_timeout_init((struct sock *)req));
		af_ops->send_synack(sk, dst, &fl, req, &foc,
				    !want_cookie ? TCP_SYNACK_NORMAL :
						   TCP_SYNACK_COOKIE);
		if (want_cookie) {
			reqsk_free(req);
			return 0;
		}
	}
	reqsk_put(req);
	return 0;

drop_and_release:
	dst_release(dst);
drop_and_free:
	__reqsk_free(req);
drop:
	tcp_listendrop(sk);
	return 0;
}
EXPORT_SYMBOL(tcp_conn_request);

